Automorphism Groups of Smooth Cubic Fourfolds through Lattice Theory

Laza and the second author have classified all possible symplectic automorphism groups of smooth cubic fourfolds. There are $34$ such groups, and by Koike, there are $48$ families of cubic fourfolds with speficied symplectic automorphism group. For $42$ among those families, we complete the classification of all possible automorphism groups. The approach of this paper is mainly lattice theoretic, starting from known results about the period map of cubic fourfolds by Voisin, Hassett, Looijenga and Laza. We use a lattice-enumeration algorithm implemented in OSCAR.

==> anc/README.md <==
# Ancillary computations

This directory contains the computational files accompanying
*Automorphism Groups of Smooth Cubic Fourfolds through Lattice Theory*.
Each script resolves its supporting files relative to its own directory.

The OSCAR calculation enumerates and identifies the relevant lattice
extensions above the connected symplectic families.

## OSCAR lattice calculation

The OSCAR files are collected in [`oscar/`](oscar/). The file guide and
running instructions are given below.

The ordered search has 29 lattice inputs. It retains 38 raw records. The two
records for the indicated $M_9$ action represent one lattice class, and the
order-three $F_{21}$ record is omitted because it is contained in the
order-six family. The remaining 36 additional saturated lattice-theoretic
records, together with the 40 generic rows for the connected symplectic
families of rank at least 15, give the 76 rows of the classification table.

| File | Purpose |
| --- | --- |
| [`oscar/oscar_script.jl`](oscar/oscar_script.jl) | Executable lattice-search functions. |
| [`oscar/oscar_script.md`](oscar/oscar_script.md) | Mathematical and implementation notes, followed by the executable code. |
| [`oscar/input.jl`](oscar/input.jl) | The 29 lattice inputs and their candidate orders, in the order used throughout the calculation. |
| [`oscar/oscar_run_search.jl`](oscar/oscar_run_search.jl) | Runs the cases in order, saves after each completed case, and resumes a compatible partial run. |
| [`oscar/oscar_script_data.mrdi`](oscar/oscar_script_data.mrdi) | Complete machine-readable objects retained by the main search. |
| [`oscar/oscar_result.md`](oscar/oscar_result.md) | Human-readable summary and recorded terminal representations of the search results. |
| [`oscar/oscar_auxiliary_equivalence_check.jl`](oscar/oscar_auxiliary_equivalence_check.jl) | Rechecks the multiplicities for $M_9$ and $A_{3,3}$ from the saved search objects. |
| [`oscar/oscar_auxiliary_equivalence_data.mrdi`](oscar/oscar_auxiliary_equivalence_data.mrdi) | Machine-readable objects and conclusions from the auxiliary comparison. |
| [`oscar/list_S.txt`](oscar/list_S.txt) | Numbered reference list of Gram matrices for the symplectic coinvariant lattices; the scripts do not read it. |

There is no separate auxiliary calculation for $S_{3,3}$. Its two retained
outputs have nonisomorphic full automorphism groups and are distinguished in
[`oscar/oscar_result.md`](oscar/oscar_result.md).

The recorded environment is

```text
OSCAR version 1.7.3
AbstractAlgebra.jl v0.48.6
GAP.jl             v0.16.6
Hecke.jl           v0.39.15
Nemo.jl            v0.54.2
Julia Version      1.10.11
Threads            1
```

The `oscar/` directory does not contain a Julia `Project.toml` or
`Manifest.toml`. With the recorded OSCAR installation in the default Julia
environment, run

```text
cd oscar
julia oscar_run_search.jl
julia oscar_auxiliary_equivalence_check.jl
```

For a separate existing environment, add
`--project=/path/to/environment`. With the saved MRDI files present, the
first command validates the completed main search without repeating it. The
second command loads the main data, recomputes the fixed-pair auxiliary
extensions, saves them, and reloads the saved file. Optional input and output
paths are documented at the beginning of the two scripts.

`oscar_script_data.mrdi` has format version 3.
`oscar_auxiliary_equivalence_data.mrdi` has format version 1. MRDI is
OSCAR's native serialization format and should be read with a compatible
OSCAR installation. The Markdown files provide stable readable records.


==> anc/oscar/input.jl <==
# Input data for the cubic-fourfold lattice search.
# oscar_run_search.jl executes these tuples in order.  The same order is used
# by the summary and detailed outputs in oscar_result.md.  Cases settled
# independently remain as comments and are not entries of `cases`.

cases = (
# 3^{1+4}:2.2 generic 2
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 1, 2, -2, 0, -1, 1, 1, -1, -1, -2, -2, -1, 2, -2, -1, -1, -1, -2, 1, 4, 1, 0, -1, 0, -1, 1, 1, 1, -1, -2, -2, -1, -2, -1, -2, -2, -1, 2, 1, 4, -1, 0, -1, 0, 1, 1, 1, -2, -2, -2, 2, -1, -2, -2, -2, -1, -2, 0, -1, 4, 1, 2, -2, 1, 0, 2, 0, 1, -1, -1, 2, -1, 0, -1, 0, 0, -1, 0, 1, 4, 0, 0, 2, -1, 0, 0, -1, 1, -1, 0, 1, 1, -1, 1, -1, 0, -1, 2, 0, 4, -2, 1, 1, 0, 1, 2, 0, -1, 2, 0, -1, 0, 1, 1, -1, 0, -2, 0, -2, 4, 0, -2, -1, 1, 0, 1, 1, -1, 0, 2, 2, -1, 1, 1, 1, 1, 2, 1, 0, 4, 0, 0, -1, -1, 0, 0, -1, -1, 0, -1, -1, -1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 0, -1, 0, 0, 0, -1, -1, 1, -1, 1, 1, 2, 0, 0, -1, 0, 1, 4, -1, -1, -2, 0, 1, -2, -1, -2, 0, -2, -1, -2, 0, 0, 1, 1, -1, 0, -1, 4, 2, 1, -2, 1, 2, 1, 2, 2, -2, -2, -2, 1, -1, 2, 0, -1, 0, -1, 2, 4, 1, 0, 2, 1, 1, 2, 1, -1, -2, -2, -1, 1, 0, 1, 0, -1, -2, 1, 1, 4, -1, 0, 2, 2, 2, 1, 2, -1, 2, -1, -1, -1, 1, 0, 0, 0, -2, 0, -1, 4, 0, -2, 0, 0, -2, -2, -2, -1, 2, 0, 2, -1, -1, 0, 1, 1, 2, 0, 0, 4, 0, 0, 1, 1, -1, -1, -2, -1, 1, 0, 0, -1, 0, -2, 2, 1, 2, -2, 0, 4, 1, 1, 2, -1, -2, -2, 0, 1, -1, 2, 0, -1, -1, 1, 1, 2, 0, 0, 1, 4, 2, 0, -1, -2, -2, -1, -1, 0, 2, -1, -1, -2, 2, 2, 2, 0, 1, 1, 2, 4, 0, -2, -1, -1, 0, 1, 1, -1, -1, 1, 0, 2, 1, 1, -2, 1, 2, 0, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-6,0,0,0,0,3,0,3,0])),
[6]),
# A_6 generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 1, -2, 2, -2, 1, -2, -2, -2, 0, 1, -2, -2, -1, -2, -1, 1, -2, -2, 1, 4, 0, 1, 1, -1, -1, 0, 1, 1, 2, 0, -2, -2, 1, -2, 1, -1, 0, -2, 0, 4, -2, 1, 0, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, -2, 4, -2, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -2, -2, -2, 1, 1, -2, 4, 0, 0, 0, 2, -1, 0, 1, 0, -1, 2, 0, 0, 2, 1, 1, -1, 0, -1, 0, 4, 0, -2, 0, -2, 0, -2, 0, -1, -1, 1, -1, -1, 1, -2, -1, 0, 0, 0, 0, 4, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 1, 1, -2, 0, 2, 0, 0, -2, 1, 4, 0, 1, 1, 2, 0, 2, 1, 1, 0, 1, 0, -2, 1, 0, -1, 2, 0, 1, 0, 4, -1, -1, 0, 1, -1, 2, 0, -1, 0, 1, 0, 1, 1, 1, -1, -2, -1, 1, -1, 4, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1, -1, 0, 4, 0, -2, 0, 0, -1, 1, -1, 0, -2, 0, 2, 0, 1, -2, 0, 2, 0, 2, 0, 4, 1, 1, 0, 1, 1, 1, 0, -2, -2, 1, -2, 0, 0, 1, 0, 1, 0, -2, 1, 4, 1, 1, 1, -1, 1, 1, -1, -2, 1, 0, -1, -1, 0, 2, -1, 0, 0, 1, 1, 4, -1, 2, 0, 0, 0, -2, 1, 1, -2, 2, -1, 1, 1, 2, 0, 0, 0, 1, -1, 4, -1, 0, 2, 1, -1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 1, 1, 2, -1, 4, 0, 0, 0, 1, 1, 1, 1, 0, -1, -2, 0, -1, 2, 1, 1, -1, 0, 0, 0, 4, 0, -1, -2, -1, 1, -2, 2, -1, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 0, 4, 0, -2, 0, 2, -2, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-12,0,0,0,6,9,0,9,6])),
[2]),
# A_6 generic 2 already known
# L_2(7) generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, -1, 1, -1, 2, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 2, -2, 2, -1, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, -1, 0, -2, 2, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 2, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, 0, -1, 1, -1, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, -2, -1, -1, 0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, -1, 0, -1, 1, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, 0, 0, 2, -2, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, -1, 0, -1, 1, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, -2, 1, -1, 1, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 0, 1, -1, 1, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, -1, 0, -1, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 2, -2, 1, 1, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 0, -1, -1, 2, -1, 2, -1, -2, 0, 1, -2, -1, 0, -1, -2, 0, 0, 2, 0, 4, -1, 0, 0, 1, -2, 0, 0, -1, 0, -1, 0, 0, 0, 1, 1, -1, -2, -1, -1, 4, -1, 0, -1, 2, -2, 0, 1, 0, -1, -1, 2, -1, -1, -1, 0, 1, -1, 0, -1, 4, -1, 2, -1, 2, 2, -1, -1, 0, 1, -2, 1, 1, 1, -1, 1, 2, 0, 0, -1, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-2,1,0,1,10,0,0,0,-28])),
[2]),
# S_5 generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, -2, 2, 1, -1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 0, -1, -1, 1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, -2, -1, 2, -1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 0, -1, -1, -2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, 1, -1, 0, 2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, -1, 1, -1, -1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -2, 0, -1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, -1, 0, 0, 2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 2, -1, -2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 1, -2, 0, -1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 0, -1, -1, 2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 0, 2, -1, 2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -1, 2, 1, 2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, 0, 1, 0, -2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 2, -1, -1, 2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, -1, 1, 0, -2, 0, -2, 0, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 2, -1, 4, 0, -2, 2, -1, -1, -1, -1, 1, -2, 0, 2, -2, -1, 2, 2, 1, -1, 1, 0, 4, 0, 1, -1, 2, -1, 0, -1, 0, 0, -1, 0, -1, -1, 1, 0, -1, 0, -2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[12,0,0,0,-10,5,0,5,-10])),
[2,3,6]),
# S_5 generic 2
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, -2, 2, 1, -1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 0, -1, -1, 1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, -2, -1, 2, -1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 0, -1, -1, -2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, 1, -1, 0, 2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, -1, 1, -1, -1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -2, 0, -1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, -1, 0, 0, 2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 2, -1, -2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 1, -2, 0, -1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 0, -1, -1, 2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 0, 2, -1, 2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -1, 2, 1, 2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, 0, 1, 0, -2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 2, -1, -1, 2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, -1, 1, 0, -2, 0, -2, 0, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 2, -1, 4, 0, -2, 2, -1, -1, -1, -1, 1, -2, 0, 2, -2, -1, 2, 2, 1, -1, 1, 0, 4, 0, 1, -1, 2, -1, 0, -1, 0, 0, -1, 0, -1, -1, 1, 0, -1, 0, -2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-20,0,0,0,10,5,0,5,2])),
[6]),
# M_9 generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, 1, -2, 2, 1, 2, 0, 2, 2, 2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, 0, -2, 0, 2, 0, -1, 0, 2, 1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 2, -2, 1, -1, 1, -1, 1, 2, 0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 1, 1, 1, -1, 2, -1, 1, 0, -1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 1, 2, -1, -1, 1, -2, -1, 1, 0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 1, 1, -1, -1, 2, 1, 0, -1, -1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 2, 0, -1, -2, 1, -1, -1, 0, 2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, 0, -1, 1, 1, 2, 0, 2, 1, -1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, -1, 0, 0, 1, -2, 1, 0, -1, -2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 0, 1, -1, -2, -1, 0, -1, 0, 1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 0, -1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 1, 1, 2, 0, -1, 0, 0, 4, -1, 1, -2, 2, -1, 1, 1, -2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, -1, 4, -1, -1, 0, 0, -1, -1, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 1, -1, 4, 0, 1, 0, 2, 1, 1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -2, -1, 0, 4, -1, 0, 0, 1, 2, 0, 1, 2, 1, 2, 1, 2, -2, -1, 0, 2, 0, 1, -1, 4, 0, 2, 1, 0, -1, -1, -1, -2, 1, -1, 0, 1, 0, 2, -1, 0, 0, 0, 0, 4, 0, -2, 2, 0, 1, 1, -1, 0, -1, 2, 0, -1, 0, 1, -1, 2, 0, 2, 0, 4, 1, 2, 2, 2, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, 1, 1, -2, 1, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-6,0,0,0,-6,0,0,0,18])),
[3]),
# N_{72} generic 2
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 1, -2, -1, -1, 1, 2, 1, -1, -1, 2, 2, 1, -2, -2, -1, -2, 2, -2, 1, 4, -2, -2, 1, -1, 1, 2, -2, 1, 2, -1, 2, -2, -2, -2, -2, 0, -1, -2, -2, 4, 0, 1, 1, 0, -2, 2, -1, -1, 0, -2, 2, 2, 1, 2, -1, 0, -1, -2, 0, 4, -2, -1, -2, -1, 0, 0, -2, 1, -1, 0, 1, 2, 2, -1, 2, -1, 1, 1, -2, 4, 1, 1, -1, 0, 0, 0, -2, 1, 1, -1, 0, 0, 0, -1, 1, -1, 1, -1, 1, 4, 2, 0, 1, -2, 1, 0, 0, 0, -1, 1, 1, 2, -2, 2, 1, 0, -2, 1, 2, 4, 0, -1, -2, 2, 1, 0, -1, -1, 0, -1, 2, -2, 1, 2, -2, -1, -1, 0, 0, 4, -1, 0, 1, 0, 2, -1, -1, -2, -1, 0, -1, -1, -2, 2, 0, 0, 1, -1, -1, 4, -1, 0, -1, -1, 2, 2, 0, 1, -1, 1, -1, 1, -1, 0, 0, -2, -2, 0, -1, 4, -1, -1, 1, 0, -1, 0, 0, 0, 1, 2, 2, -1, -2, 0, 1, 2, 1, 0, -1, 4, 0, 1, -2, -1, -1, -2, 1, -1, 2, -1, 0, 1, -2, 0, 1, 0, -1, -1, 0, 4, -1, -1, 0, 0, 0, 1, -1, 1, 2, -2, -1, 1, 0, 0, 2, -1, 1, 1, -1, 4, -1, -2, -1, -1, 0, -1, -2, -2, 2, 0, 1, 0, -1, -1, 2, 0, -2, -1, -1, 4, 2, 1, 1, -1, 1, -2, -2, 2, 1, -1, -1, -1, -1, 2, -1, -1, 0, -2, 2, 4, 0, 1, -2, 2, -1, -2, 1, 2, 0, 1, 0, -2, 0, 0, -1, 0, -1, 1, 0, 4, 2, 1, 1, -2, -2, 2, 2, 0, 1, -1, -1, 1, 0, -2, 0, -1, 1, 1, 2, 4, 0, 1, 2, 0, -1, -1, 0, 2, 2, 0, -1, 0, 1, 1, 0, -1, -2, 1, 0, 4, -1, -2, -1, 0, 2, -1, -2, -2, -1, 1, 1, -1, -1, -1, 1, 2, 1, 1, -1, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[2,5,-2,5,2,-2,-2,-2,-4])),
[6]),
# T_{48} already known
# 3^{1+4}:2 generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -2, -1, 1, -2, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, -2, -2, 1, -1, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 2, 2, 0, 2, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, -1, 1, 1, 2, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 1, -1, -1, 0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, 0, -2, -1, -2, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -1, 0, 2, -2, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 0, 2, 0, 2, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 1, 0, -1, 2, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, -1, -1, 0, -1, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 2, 0, 2, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 0, 0, 1, 1, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, -1, 1, 0, 0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, -1, 0, -1, -1, -2, -2, 2, -1, 1, 0, -1, 0, 1, -1, 0, 0, -1, -1, 4, 0, -2, 0, -1, -2, 2, 1, -1, -2, 0, 2, 0, -1, 2, 0, 1, 0, 0, 4, 1, 2, 1, 1, 0, 1, -1, -1, 2, 0, -1, 0, 0, 1, 0, -1, -2, 1, 4, 0, -2, -1, 2, 2, 0, -2, -2, 2, 2, -1, 2, 1, 0, -1, 0, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[0,3,0,0,3,0,0,0,0,0,0,3,0,0,3,0])),
[4,6,12]),
# A_{4,3} generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, 1, -1, -2, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 1, 2, 2, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 2, -1, -1, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 0, -2, -1, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, -2, 1, 1, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 0, -1, -1, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 0, 0, 2, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 1, 0, 2, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 2, 2, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 2, -1, 0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, -1, 2, 1, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, -1, -1, 1, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 0, 0, -1, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -1, 1, 2, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 0, 0, 0, 1, 1, 2, 0, -2, 0, 0, 1, 0, 2, -1, -1, 0, -1, 0, 4, 0, -1, -1, 2, -1, -2, 1, -1, 0, 0, 2, -1, 2, -1, 0, 1, 0, 0, 4, 1, -2, 2, -1, -1, 1, -1, 2, 2, 2, 0, 1, 1, -1, 2, 0, -1, 1, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[0,0,0,6,0,0,6,0,0,6,6,3,6,0,3,6])),
[2,3,6]),
# A_{4,3} generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, 1, -1, -2, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 1, 2, 2, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 2, -1, -1, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 0, -2, -1, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, -2, 1, 1, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 0, -1, -1, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 0, 0, 2, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 1, 0, 2, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 2, 2, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 2, -1, 0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, -1, 2, 1, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, -1, -1, 1, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 0, 0, -1, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -1, 1, 2, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 0, 0, 0, 1, 1, 2, 0, -2, 0, 0, 1, 0, 2, -1, -1, 0, -1, 0, 4, 0, -1, -1, 2, -1, -2, 1, -1, 0, 0, 2, -1, 2, -1, 0, 1, 0, 0, 4, 1, -2, 2, -1, -1, 1, -1, 2, 2, 2, 0, 1, 1, -1, 2, 0, -1, 1, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[8,4,0,0,4,8,0,0,0,0,-2,-1,0,0,-1,-2])),
[6]),
# A_5 generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 1, 0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 1, -2, 1, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 2, 2, 1, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 2, 0, -2, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 1, 1, -1, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 1, 2, 3, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 1, -2, 1, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 0, 1, 1, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -1, 0, 0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, -1, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -2, 0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 2, 1, 0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 1, -1, -1, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, -1, -1, 1, -2, 1, 2, 2, 1, 1, 1, 0, 1, -1, 0, -2, 2, 1, -1, 4, 1, 1, 1, -2, 2, 0, 1, 2, -2, 1, 1, 0, 0, -2, 1, -1, -1, 1, 4, 0, 0, 1, 1, -2, -1, 3, 1, 1, 1, 0, -1, 0, 0, -1, 1, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[4,2,0,0,2,4,0,0,0,0,-10,-5,0,0,-5,-10])),
[2,3,6]),
# A_5 generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 1, 0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 1, -2, 1, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 2, 2, 1, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 2, 0, -2, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 1, 1, -1, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 1, 2, 3, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 1, -2, 1, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 0, 1, 1, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -1, 0, 0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, -1, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -2, 0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 2, 1, 0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 1, -1, -1, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, -1, -1, 1, -2, 1, 2, 2, 1, 1, 1, 0, 1, -1, 0, -2, 2, 1, -1, 4, 1, 1, 1, -2, 2, 0, 1, 2, -2, 1, 1, 0, 0, -2, 1, -1, -1, 1, 4, 0, 0, 1, 1, -2, -1, 3, 1, 1, 1, 0, -1, 0, 0, -1, 1, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[-2,1,0,0,1,2,0,0,0,0,4,2,0,0,2,-4])),
[6]),
# 3^2.4 generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, -1, -2, 2, 1, -1, -2, 2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, -2, -1, 0, 3, 2, -3, 0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, -1, -1, 2, -1, -2, -1, -1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 0, -1, 1, 0, 0, 0, 1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 1, 0, 0, 2, 2, 0, -2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, -2, -1, 1, 1, 1, -2, 1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, -1, -1, -1, 1, 3, -1, 0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, 1, 2, 0, -2, -2, 0, -1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, 1, 2, 0, -2, -2, 2, 1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, -1, -2, 2, 0, 0, -1, -2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, 0, 0, 0, -2, -1, 1, -1, -2, -1, 0, 1, 2, -2, -1, 1, 1, -1, 0, 4, 2, 0, 0, 0, 2, -2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, 2, 4, -2, -1, 0, 2, 2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 0, -2, 4, 1, -1, -1, 1, 3, -1, 0, 2, 0, 1, 1, -2, -2, 0, -2, 0, -1, 1, 4, 2, -1, -1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 0, 0, -1, 2, 4, 0, -2, -3, -1, 0, 0, 2, -2, -1, 0, 2, -1, 1, 2, 2, -1, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[-6,0,0,0,0,-6,0,0,0,0,6,3,0,0,3,6])),
[2,3,6]),
# 3^2.4 generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, -1, -2, 2, 1, -1, -2, 2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, -2, -1, 0, 3, 2, -3, 0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, -1, -1, 2, -1, -2, -1, -1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 0, -1, 1, 0, 0, 0, 1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 1, 0, 0, 2, 2, 0, -2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, -2, -1, 1, 1, 1, -2, 1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, -1, -1, -1, 1, 3, -1, 0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, 1, 2, 0, -2, -2, 0, -1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, 1, 2, 0, -2, -2, 2, 1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, -1, -2, 2, 0, 0, -1, -2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, 0, 0, 0, -2, -1, 1, -1, -2, -1, 0, 1, 2, -2, -1, 1, 1, -1, 0, 4, 2, 0, 0, 0, 2, -2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, 2, 4, -2, -1, 0, 2, 2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 0, -2, 4, 1, -1, -1, 1, 3, -1, 0, 2, 0, 1, 1, -2, -2, 0, -2, 0, -1, 1, 4, 2, -1, -1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 0, 0, -1, 2, 4, 0, -2, -3, -1, 0, 0, 2, -2, -1, 0, 2, -1, 1, 2, 2, -1, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[18,0,0,0,0,2,0,0,0,0,-2,-1,0,0,-1,-2])),
[6]),
# S_{3,3} generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 2, 2, 1, -2, 2, 2, -2, -2, 2, -1, -2, 2, -2, 1, 1, -2, 1, 2, 4, 2, -1, -2, 2, 2, 0, -2, 2, -2, -2, 2, -2, 0, 0, -1, 0, 2, 2, 4, -1, -2, 2, 2, 0, -2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, -1, -1, 4, 1, 1, 1, 0, -1, 1, -1, -1, 0, 0, -1, -1, 0, -1, -2, -2, -2, 1, 4, -2, -2, 0, 0, -2, 1, 1, -1, 1, -2, -2, 1, -2, 2, 2, 2, 1, -2, 4, 2, 0, -2, 2, -1, -1, 1, -1, 0, 0, 0, 0, 2, 2, 2, 1, -2, 2, 4, 0, -2, 2, -1, -1, 1, -1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 4, 0, 0, -1, 0, -2, 2, -1, -1, 1, -1, -2, -2, -2, -1, 0, -2, -2, 0, 4, -1, 1, 1, -1, 1, 1, 1, 0, 1, 2, 2, 1, 1, -2, 2, 2, 0, -1, 4, -1, -1, 1, -1, 1, 1, 0, 1, -1, -2, 0, -1, 1, -1, -1, -1, 1, -1, 4, 2, -1, 1, 1, 1, 1, 1, -2, -2, 0, -1, 1, -1, -1, 0, 1, -1, 2, 4, -2, 2, 0, 0, 2, 0, 2, 2, 0, 0, -1, 1, 1, -2, -1, 1, -1, -2, 4, -2, 0, 0, -1, 0, -2, -2, 0, 0, 1, -1, -1, 2, 1, -1, 1, 2, -2, 4, -1, -1, 2, 0, 1, 0, 1, -1, -2, 0, 0, -1, 1, 1, 1, 0, 0, -1, 4, 2, -1, 2, 1, 0, 1, -1, -2, 0, 1, -1, 1, 1, 1, 0, 0, -1, 2, 4, -1, 2, -2, -1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, -1, 2, -1, -1, 4, 0, 1, 0, 1, -1, -2, 0, 0, -1, 1, 1, 1, 0, 0, 0, 2, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[-4,-2,0,0,-2,-4,0,0,0,0,6,3,0,0,3,6])),
[6]),
# F_{21} generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, -1, 1, 2, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 2, -2, 0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 2, 1, 1, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -1, 0, 0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 1, 0, 1, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 1, -1, 0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 1, -2, -1, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -2, 0, 1, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 1, 1, 1, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 1, -1, 0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 0, 0, 0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -1, -1, -2, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -1, 0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 0, -1, 1, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 1, 0, 0, -1, 2, 2, -1, 1, 1, 1, -2, 1, 1, 0, -1, -1, 0, 1, 4, 0, 1, 1, -2, 1, 0, 0, -1, -2, 0, 1, -1, 0, -1, 0, -1, 0, 0, 4, 1, 2, 0, 1, 0, 1, 0, -1, 1, 1, 0, 0, -2, 0, 1, 0, 1, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 4,4, [-2, 1, 0, 0,1, 10, 0, 0,0, 0, 0, 7,0, 0, 7, 0])),
[2,3,6]),
# Hol(5) generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 1, -1, 1, 1, -1, 2, -2, -2, 1, 2, 2, -1, 1, -2, -2, 2, 1, 1, 4, 1, 0, -1, 1, 0, 0, 1, 2, 0, -1, -2, 1, -2, -2, 2, 2, -1, 1, 4, 1, -2, 2, -2, -1, 0, -1, -2, -2, -1, 1, 1, 1, -1, -1, 1, 0, 1, 4, 1, 0, 1, -1, 0, 0, 1, 1, 1, 2, 1, -1, 1, 1, 1, -1, -2, 1, 4, -2, 2, 0, 0, 1, 1, 1, 2, 1, -1, -1, 0, 1, -1, 1, 2, 0, -2, 4, -2, 1, 0, -1, 0, -1, -1, 1, 1, 1, -1, -1, 2, 0, -2, 1, 2, -2, 4, 0, -1, 2, 1, 2, 1, 1, -1, -1, 2, 2, -2, 0, -1, -1, 0, 1, 0, 4, 2, 0, 0, -1, 1, -1, 0, 1, -1, 0, -2, 1, 0, 0, 0, 0, -1, 2, 4, 1, -1, -1, 0, -1, 0, 0, 0, 1, 1, 2, -1, 0, 1, -1, 2, 0, 1, 4, 0, 1, 0, 1, -2, -2, 2, 2, 2, 0, -2, 1, 1, 0, 1, 0, -1, 0, 4, 2, 0, 1, -1, -2, 1, 1, 2, -1, -2, 1, 1, -1, 2, -1, -1, 1, 2, 4, 0, 0, 0, -1, 1, 1, -1, -2, -1, 1, 2, -1, 1, 1, 0, 0, 0, 0, 4, 0, 1, 0, -1, 0, 1, 1, 1, 2, 1, 1, 1, -1, -1, 1, 1, 0, 0, 4, 0, -1, 1, 1, -2, -2, 1, 1, -1, 1, -1, 0, 0, -2, -1, 0, 1, 0, 4, 2, -1, -1, -2, -2, 1, -1, -1, 1, -1, 1, 0, -2, -2, -1, 0, -1, 2, 4, -2, -2, 2, 2, -1, 1, 0, -1, 2, -1, 0, 2, 1, 1, -1, 1, -1, -2, 4, 2, 1, 2, -1, 1, 1, -1, 2, 0, 1, 2, 1, 1, 0, 1, -1, -2, 2, 4])),
integer_lattice(; gram=matrix(ZZ, 4,4, [10,0,0,0,0,10,0,0,0,0,-2,1,0,0,1,-8])),
[2,3,6]),
# QD_{16} generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 1, 1, 1, 1, 2, 1, -2, 1, 2, 1, -1, 2, 1, 1, -2, -2, -1, 1, 4, -1, -1, 2, 1, 2, -2, 2, 2, 0, 1, -1, -1, -1, -2, -2, -2, 1, -1, 4, 2, 1, 2, 1, -1, -2, 0, 2, -2, 2, 2, 2, -1, 1, -1, 1, -1, 2, 4, -1, 1, 0, -1, -1, 0, 0, -2, 1, 1, 0, 1, 0, 1, 1, 2, 1, -1, 4, 2, 1, -2, 0, 2, 1, 1, 1, 1, 0, -2, -1, -2, 2, 1, 2, 1, 2, 4, 2, -2, 0, 2, 2, 0, 1, 1, 1, -1, -1, -2, 1, 2, 1, 0, 1, 2, 4, -2, 0, 2, 1, -1, -1, -1, 0, -1, 0, -2, -2, -2, -1, -1, -2, -2, -2, 4, -1, -2, 0, 1, 0, -1, 0, 1, 2, 1, 1, 2, -2, -1, 0, 0, 0, -1, 4, 0, 0, 1, -1, 0, -1, -1, -2, 0, 2, 2, 0, 0, 2, 2, 2, -2, 0, 4, 0, 0, 0, 0, 0, -1, -2, -2, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 4, -1, 2, 1, 2, -1, 1, -1, -1, 1, -2, -2, 1, 0, -1, 1, 1, 0, -1, 4, -1, -1, -1, 0, -1, -1, 2, -1, 2, 1, 1, 1, -1, 0, -1, 0, 2, -1, 4, 2, 2, -1, 0, 0, 1, -1, 2, 1, 1, 1, -1, -1, 0, 0, 1, -1, 2, 4, 2, -1, -1, 0, 1, -1, 2, 0, 0, 1, 0, 0, -1, 0, 2, -1, 2, 2, 4, -1, 0, -1, -2, -2, -1, 1, -2, -1, -1, 1, -1, -1, -1, 0, -1, -1, -1, 4, 1, 2, -2, -2, 1, 0, -1, -1, 0, 2, -2, -2, 1, -1, 0, -1, 0, 1, 4, 1, -1, -2, -1, 1, -2, -2, -2, 1, 0, -2, -1, -1, 0, 0, -1, 2, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 4,4, [0,8,0,0,8,0,0,0,0,0,6,0,0,0,0,-4])),
[2]),
# S_4 generic 1
(integer_lattice(; gram=matrix(ZZ, 17, 17, [4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 2, -1, 2, 2, -2, 1, 1, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 1, 0, 2, 0, -2, -1, -1, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 0, 1, 0, 1, 0, 1, -1, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 2, 1, 1, 2, -1, 0, 1, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 1, 1, 0, 2, -1, 1, 0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, -1, 0, -1, -2, 1, -1, 1, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -2, 0, -2, -1, 2, 0, 2, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -1, -2, -1, 0, 1, 1, 1, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, -1, 1, -1, -2, -1, 0, 4, 0, 2, 1, -2, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0, -2, 0, 0, 4, -1, 0, 1, -1, 0, 2, 2, 0, 1, 0, 0, -1, -2, -1, 0, 2, -1, 4, 0, -2, -1, 0, 2, 0, 1, 2, 0, 2, -2, -1, 0, 0, 1, 0, 0, 4, -1, 2, 1, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -2, 1, -2, -1, 4, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 2, 1, 4, 0, 1, -1, -1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 5,5, [0,0,0,0,2,0,-6,0,0,1,0,0,6,0,1,0,0,0,12,0,2,1,1,0,2])),
[2,3,6]),
# S_4 generic 2
(integer_lattice(; gram=matrix(ZZ, 17, 17, [4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 2, -1, 2, 2, -2, 1, 1, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 1, 0, 2, 0, -2, -1, -1, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 0, 1, 0, 1, 0, 1, -1, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 2, 1, 1, 2, -1, 0, 1, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 1, 1, 0, 2, -1, 1, 0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, -1, 0, -1, -2, 1, -1, 1, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -2, 0, -2, -1, 2, 0, 2, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -1, -2, -1, 0, 1, 1, 1, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, -1, 1, -1, -2, -1, 0, 4, 0, 2, 1, -2, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0, -2, 0, 0, 4, -1, 0, 1, -1, 0, 2, 2, 0, 1, 0, 0, -1, -2, -1, 0, 2, -1, 4, 0, -2, -1, 0, 2, 0, 1, 2, 0, 2, -2, -1, 0, 0, 1, 0, 0, 4, -1, 2, 1, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -2, 1, -2, -1, 4, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 2, 1, 4, 0, 1, -1, -1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 5,5, [2,0,-1,0,1,0,-2,-1,0,1,-1,-1,2,0,0,0,0,0,4,0,1,1,0,0,-6])),
[6]),
# Q_8 generic 1
(integer_lattice(; gram=matrix(ZZ, 17, 17, [4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, -1, 1, -2, -2, -2, 1, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, 2, 2, 2, 2, 1, -2, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, -1, -1, 0, -1, -1, 0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, -1, 0, -1, -1, -2, 0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 0, -2, 0, 0, -1, 1, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 0, -2, -1, -1, -2, 0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, 1, 2, 0, 1, 0, -1, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, -2, 0, -1, -1, 0, 2, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, -2, 0, 0, 0, 0, 0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 0, -1, 1, 0, 0, 0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, 1, 2, 0, 1, 1, -1, -1, 2, -1, -1, 0, 0, 1, -2, -2, 0, 1, 4, 0, 1, 2, 1, -2, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, 0, 4, 1, 0, 1, -1, -2, 2, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 1, 4, 2, 1, -2, -2, 2, -1, -1, 0, -1, 1, -1, 0, 0, 1, 2, 0, 2, 4, 1, -2, -2, 1, -1, -2, -1, -2, 0, 0, 0, 0, 1, 1, 1, 1, 1, 4, 0, 1, -2, 0, 0, 1, 0, -1, 2, 0, 0, -1, -2, -1, -2, -2, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 5,5, [0,0,0,0,4,0,4,0,0,2,0,0,-4,0,2,0,0,0,6,0,4,2,2,0,4])),
[2,3,4]),
# A_{3,3} generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -1, 2, -2, 2, -2, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -2, -1, -2, -1, -1, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -1, 0, 0, 0, -2, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 2, 0, 0, 0, 2, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, -1, 2, -2, 2, 0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 1, 0, 2, 0, 1, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 2, 1, 0, 0, 1, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, -1, 1, 0, 1, 0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -1, 1, -1, -1, 0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -2, 0, 0, 0, -1, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 2, 0, 1, 0, 1, -1, -2, -1, 2, -1, 1, 2, -1, -1, -2, 2, 4, 0, 1, 0, 1, 2, -1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 4, -1, 2, 0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 1, -1, 4, -1, 2, 2, -1, 0, 0, 2, 0, 0, 1, -1, 0, 0, 0, 2, -1, 4, 0, -2, -1, -2, 2, 0, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,6,3,0,0,0,0,3,6])),
[2,3,4,6,12]),
# A_{3,3} generic 2
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -1, 2, -2, 2, -2, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -2, -1, -2, -1, -1, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -1, 0, 0, 0, -2, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 2, 0, 0, 0, 2, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, -1, 2, -2, 2, 0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 1, 0, 2, 0, 1, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 2, 1, 0, 0, 1, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, -1, 1, 0, 1, 0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -1, 1, -1, -1, 0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -2, 0, 0, 0, -1, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 2, 0, 1, 0, 1, -1, -2, -1, 2, -1, 1, 2, -1, -1, -2, 2, 4, 0, 1, 0, 1, 2, -1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 4, -1, 2, 0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 1, -1, 4, -1, 2, 2, -1, 0, 0, 2, 0, 0, 1, -1, 0, 0, 0, 2, -1, 4, 0, -2, -1, -2, 2, 0, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,6,3,0,0,0,0,3,6])),
[4,6,12]),
# D_{12} generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 0, -1, 0, 3, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 1, -1, 1, -2, 3, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 1, 2, 1, 2, 1, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 1, 0, 1, 2, 1, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -1, -1, 2, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 1, 1, 1, 0, -2, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -1, 1, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, -1, 0, 1, -1, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 0, 0, -1, 1, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, -1, -1, 0, -1, -2, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 1, 1, -2, 0, 1, 0, 1, 1, 1, -1, 1, -2, -1, 2, -1, 1, 4, 1, 0, 0, 0, 0, -1, 2, 0, -1, 1, -1, 0, 0, -1, 1, 1, 4, 0, 1, 0, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -2, 0, 0, 4, 0, 1, 0, -2, 2, 2, 2, 0, 0, -1, -1, -1, 0, 0, 1, 0, 4, 0, 3, 3, 1, 1, 0, -2, 0, 0, 1, -2, 1, 0, 0, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,6,0,0,0,0,6,0,0,0,0,0,0,0,0,6,0,0,0,0,6,0,0,0,0,0,0,0,2,1,0,0,0,0,1,2])),
[2,3,4,6,12]),
# D_{12} generic 2
(integer_lattice(; gram=matrix(ZZ, 16, 16, [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 0, -1, 0, 3, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 1, -1, 1, -2, 3, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 1, 2, 1, 2, 1, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 1, 0, 1, 2, 1, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -1, -1, 2, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 1, 1, 1, 0, -2, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -1, 1, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, -1, 0, 1, -1, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 0, 0, -1, 1, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, -1, -1, 0, -1, -2, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 1, 1, -2, 0, 1, 0, 1, 1, 1, -1, 1, -2, -1, 2, -1, 1, 4, 1, 0, 0, 0, 0, -1, 2, 0, -1, 1, -1, 0, 0, -1, 1, 1, 4, 0, 1, 0, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -2, 0, 0, 4, 0, 1, 0, -2, 2, 2, 2, 0, 0, -1, -1, -1, 0, 0, 1, 0, 4, 0, 3, 3, 1, 1, 0, -2, 0, 0, 1, -2, 1, 0, 0, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,6,0,0,0,0,6,0,0,0,0,0,0,0,2,1,0,0,0,0,1,2])),
[4,6,12]),
# A_4 generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, -2, -2, -2, -2, 2, 2, -1, -2, -2, 1, 2, 2, -2, -2, 1, 4, 0, -2, -2, -2, 2, 2, -2, -1, -1, -1, 2, 1, 0, -1, -2, 0, 4, 2, 0, 1, -1, -2, 1, 2, 0, -2, -1, 0, 2, 1, -2, -2, 2, 4, 2, 1, -2, -2, 1, 2, 0, 0, -2, 0, 2, 2, -2, -2, 0, 2, 4, 2, -2, -2, 1, 2, 2, 1, -1, -2, 0, 2, -2, -2, 1, 1, 2, 4, -1, -2, 2, 2, 2, -1, -2, -1, 1, 2, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 1, 1, 0, -2, 2, 2, -2, -2, -2, -2, 1, 4, -1, -2, -1, 0, 2, 2, -1, -1, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -2, 0, 1, 2, -2, -1, 2, 2, 2, 2, -2, -2, 2, 4, 1, -1, -1, 0, 1, 2, -2, -1, 0, 0, 2, 2, -2, -1, 2, 1, 4, 0, -1, -2, 0, 2, 1, -1, -2, 0, 1, -1, -1, 0, -1, -1, 0, 4, 1, -1, -2, -1, 2, 2, -1, -2, -1, -2, 1, 2, -2, -1, -1, 1, 4, 1, -2, -2, 2, 1, 0, 0, -2, -1, 1, 2, 0, 0, -2, -1, 1, 4, 0, 0, -2, 0, 2, 2, 0, 1, 0, -1, 1, 1, 0, -2, -2, 0, 4, 1, -2, -1, 1, 2, 2, 2, -2, -1, 2, 2, 2, -1, -2, 0, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,0,0,0,0,2,0,-2,0,0,0,1,0,0,6,0,0,1,0,0,0,6,0,-1,0,0,0,0,6,1,2,1,1,-1,1,2])),
[2,3,6]),
# A_4 generic 2
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, -2, -2, -2, -2, 2, 2, -1, -2, -2, 1, 2, 2, -2, -2, 1, 4, 0, -2, -2, -2, 2, 2, -2, -1, -1, -1, 2, 1, 0, -1, -2, 0, 4, 2, 0, 1, -1, -2, 1, 2, 0, -2, -1, 0, 2, 1, -2, -2, 2, 4, 2, 1, -2, -2, 1, 2, 0, 0, -2, 0, 2, 2, -2, -2, 0, 2, 4, 2, -2, -2, 1, 2, 2, 1, -1, -2, 0, 2, -2, -2, 1, 1, 2, 4, -1, -2, 2, 2, 2, -1, -2, -1, 1, 2, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 1, 1, 0, -2, 2, 2, -2, -2, -2, -2, 1, 4, -1, -2, -1, 0, 2, 2, -1, -1, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -2, 0, 1, 2, -2, -1, 2, 2, 2, 2, -2, -2, 2, 4, 1, -1, -1, 0, 1, 2, -2, -1, 0, 0, 2, 2, -2, -1, 2, 1, 4, 0, -1, -2, 0, 2, 1, -1, -2, 0, 1, -1, -1, 0, -1, -1, 0, 4, 1, -1, -2, -1, 2, 2, -1, -2, -1, -2, 1, 2, -2, -1, -1, 1, 4, 1, -2, -2, 2, 1, 0, 0, -2, -1, 1, 2, 0, 0, -2, -1, 1, 4, 0, 0, -2, 0, 2, 2, 0, 1, 0, -1, 1, 1, 0, -2, -2, 0, 4, 1, -2, -1, 1, 2, 2, 2, -2, -1, 2, 2, 2, -1, -2, 0, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [2,1,-1,-1,0,0,1,2,0,0,0,0,-1,0,-2,2,0,0,-1,0,2,-2,0,0,0,0,0,0,4,2,0,0,0,0,2,4])),
[6]),
# D_{10} generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, -2, -2, -1, -2, -2, -2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, 2, 2, -1, 0, 0, 0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 0, -2, -1, -2, 1, 2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, -1, -2, -2, -1, -1, 0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 0, 0, -1, -2, 0, 2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, -1, -2, 0, -1, -1, 2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -2, -1, 1, 0, -2, -2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 1, 1, 1, 1, 2, -1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, -1, 0, 1, 1, 1, 0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -1, 1, 2, 0, -1, -2, 2, -1, 0, -1, 0, -1, -2, 1, -1, -1, 4, 1, -1, 0, 1, -2, 2, 1, -2, -2, 0, -2, -1, 1, 0, 1, 1, 4, 1, 1, 0, -1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -1, 1, 4, 1, 0, -2, 0, -1, -2, -1, -2, -1, 0, 1, 1, 0, 0, 1, 1, 4, 1, -2, 0, -1, 1, -1, 0, -1, -2, 2, 1, -1, 1, 0, 0, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [2,1,0,0,0,0,1,-2,0,0,0,0,0,0,4,-1,-1,-1,0,0,-1,4,-1,-1,0,0,-1,-1,4,-1,0,0,-1,-1,-1,-6])),
[2,3,4,6,12]),
# D_8 generic 1
(integer_lattice(; gram=matrix(ZZ, 15, 15, [4, -2, -2, 2, 1, -1, 1, 1, 2, -2, -2, -2, 0, -2, 2, -2, 4, 2, -2, 0, 0, -1, 1, 0, 2, 2, 1, 1, 0, -2, -2, 2, 4, 0, 0, 0, -2, 0, -1, 2, 2, 0, -1, 2, -1, 2, -2, 0, 4, 0, 0, -1, -1, 1, 0, -2, -1, -2, 0, 1, 1, 0, 0, 0, 4, 1, 0, 1, 1, 1, -1, -2, -1, 1, 2, -1, 0, 0, 0, 1, 4, 1, -2, 1, 0, 0, -1, -2, 1, 0, 1, -1, -2, -1, 0, 1, 4, 0, 0, -2, -1, 0, 0, -1, 1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 1, -1, 2, -1, 0, 2, 0, -1, 1, 1, 1, 0, 1, 4, -1, 0, -2, 0, -2, 0, -2, 2, 2, 0, 1, 0, -2, 0, -1, 4, 0, 1, -1, 2, -1, -2, 2, 2, -2, -1, 0, -1, 1, 0, 0, 4, 0, 1, 0, -2, -2, 1, 0, -1, -2, -1, 0, -1, -2, 1, 0, 4, 1, 0, -1, 0, 1, -1, -2, -1, -2, 0, 2, 0, -1, 1, 1, 4, -2, -1, -2, 0, 2, 0, 1, 1, -1, -1, -2, 2, 0, 0, -2, 4, 0, 2, -2, -1, 1, 2, 0, 1, 0, 0, -1, -2, -1, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 7,7, [4,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,1,2])),
[2,3,4,6])
)


==> anc/oscar/list_S.txt <==
# Reference Gram matrices for the symplectic coinvariant lattices S.
# This numbered list is not read directly by the executable scripts; the
# matrices needed for the 29 searches are recorded explicitly in input.jl.

#1
matrix(ZZ, 20, 20, [4, 1, -1, -2, 1, 2, -1, -2, 2, -2, 1, 1, -1, 2, -2, -2, 2, 2, 2, 2, 1, 4, -2, 1, -1, 2, -2, -2, -1, 1, 2, -1, -1, 2, 1, -2, 0, -1, 1, 0, -1, -2, 4, 0, -1, -2, 2, 0, -1, -1, -1, 0, 2, -2, 0, 0, 1, 0, -2, 1, -2, 1, 0, 4, -2, -1, 0, 1, -2, 1, 0, -2, 1, -1, 2, 0, -2, -1, -2, 0, 1, -1, -1, -2, 4, 1, 1, 0, 1, 0, 0, 0, -2, 0, -2, 0, 1, 0, 2, 0, 2, 2, -2, -1, 1, 4, -2, -2, 1, 0, 2, 0, -1, 1, 0, -2, 1, 1, 1, 0, -1, -2, 2, 0, 1, -2, 4, 0, 0, -1, -2, -1, 1, -2, -1, 1, 0, 0, 0, 0, -2, -2, 0, 1, 0, -2, 0, 4, 0, 1, -1, 0, 0, -1, 1, 2, -2, -1, -1, -1, 2, -1, -1, -2, 1, 1, 0, 0, 4, -2, 0, 1, 0, 0, -1, 0, 1, 2, 1, 0, -2, 1, -1, 1, 0, 0, -1, 1, -2, 4, 1, 0, -1, 0, 2, 1, -1, -2, 0, -2, 1, 2, -1, 0, 0, 2, -2, -1, 0, 1, 4, -1, 0, 1, 0, -1, 0, -1, 1, 1, 1, -1, 0, -2, 0, 0, -1, 0, 1, 0, -1, 4, -1, 1, 0, 1, 1, 2, 0, 0, -1, -1, 2, 1, -2, -1, 1, 0, 0, -1, 0, -1, 4, -1, 0, 0, 0, 0, -2, 1, 2, 2, -2, -1, 0, 1, -2, -1, 0, 0, 1, 1, -1, 4, -1, -1, 0, 0, 2, 1, -2, 1, 0, 2, -2, 0, -1, 1, -1, 2, 0, 0, 0, -1, 4, 0, -1, -1, -2, -2, -2, -2, 0, 0, 0, -2, 1, 2, 0, 1, -1, 1, 0, -1, 0, 4, -2, 0, 0, -1, 2, 0, 1, -2, 1, 1, 0, -2, 1, -1, 0, 1, 0, 0, -1, -2, 4, 1, 0, 1, 2, -1, 0, -1, 0, 1, 0, -1, 2, -2, -1, 2, 0, 0, -1, 0, 1, 4, 0, 1, 2, 1, -2, -2, 2, 1, 0, -1, 1, 0, 1, 0, -2, 2, -2, 0, 0, 0, 4, 0, 2, 0, 1, 0, 0, 0, 0, -1, 0, -2, 1, 0, 1, 1, -2, -1, 1, 1, 0, 4])
#2
matrix(ZZ, 20, 20, [4, 1, 1, 0, -1, -1, -2, 1, -1, -2, 1, 1, -2, -1, -1, 1, 0, -1, -2, -2, 1, 4, -1, 1, 0, -2, -2, 0, -2, -2, 2, 2, 1, -2, 1, -1, 1, 1, 1, -1, 1, -1, 4, -1, 1, 2, -1, 0, 0, 0, 1, 0, -1, 2, 0, 0, 1, -2, -2, -2, 0, 1, -1, 4, -2, 0, 0, 1, -2, -2, 2, -1, 2, -1, 2, -2, -1, 2, 2, 0, -1, 0, 1, -2, 4, 1, 1, -2, 1, 1, -1, 1, 0, 1, -1, 1, 2, -1, -1, -1, -1, -2, 2, 0, 1, 4, 1, -1, 1, 1, 0, -2, 1, 1, 1, 0, 0, 0, -1, 0, -2, -2, -1, 0, 1, 1, 4, 0, 2, 1, -2, -1, 1, 0, -1, 0, -1, 1, 0, 2, 1, 0, 0, 1, -2, -1, 0, 4, 0, -1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, -1, -2, 0, -2, 1, 1, 2, 0, 4, 1, -2, -1, -1, 0, -1, 2, -1, -1, -1, 2, -2, -2, 0, -2, 1, 1, 1, -1, 1, 4, -2, 0, 0, 2, 0, 1, 1, 0, 0, 1, 1, 2, 1, 2, -1, 0, -2, 1, -2, -2, 4, 1, 1, 0, 2, -2, 0, 1, 1, -1, 1, 2, 0, -1, 1, -2, -1, 1, -1, 0, 1, 4, 0, 0, 0, 0, 2, 0, 0, -1, -2, 1, -1, 2, 0, 1, 1, 0, -1, 0, 1, 0, 4, -1, 2, -2, 0, 2, 2, 1, -1, -2, 2, -1, 1, 1, 0, 0, 0, 2, 0, 0, -1, 4, 0, 0, 1, -1, 0, -1, -1, 1, 0, 2, -1, 1, -1, 1, -1, 0, 2, 0, 2, 0, 4, -1, 1, 2, 2, 0, 1, -1, 0, -2, 1, 0, 0, 0, 2, 1, -2, 0, -2, 0, -1, 4, 1, -1, -1, 0, 0, 1, 1, -1, 2, 0, -1, 0, -1, 1, 0, 2, 0, 1, 1, 1, 4, 0, 0, -2, -1, 1, -2, 2, -1, 0, 1, 1, -1, 0, 1, 0, 2, -1, 2, -1, 0, 4, 2, 1, -2, 1, -2, 2, -1, -1, 0, 1, -1, 0, 1, 0, 2, 0, 2, -1, 0, 2, 4, 1, -2, -1, -2, 0, -1, 0, 2, 0, 2, 1, -1, -1, 1, -1, 0, 0, -2, 1, 1, 4])
#3
matrix(ZZ, 20, 20, [4, -1, -1, -2, -1, -1, -1, -2, 0, -2, 2, 1, -2, 1, 0, -2, -2, -1, -1, 0, -1, 4, -1, 0, -1, -1, 1, 1, -1, 1, -1, -2, 2, -2, 1, 1, 0, -1, 2, 1, -1, -1, 4, -1, 2, 0, -1, 1, -1, 1, -2, 0, 1, -1, -2, 2, -1, 2, 1, -2, -2, 0, -1, 4, 1, 0, 1, 1, 1, 1, -1, -1, 1, 0, 1, 0, 2, 1, 0, 0, -1, -1, 2, 1, 4, 1, -1, 1, 1, 1, -2, -1, 0, -1, -2, 2, 1, 1, 0, -2, -1, -1, 0, 0, 1, 4, -1, -1, 2, 1, 0, 0, 0, 1, 0, 1, 1, -1, -2, -1, -1, 1, -1, 1, -1, -1, 4, 2, 0, -1, 0, 1, 1, 1, 1, 1, 2, -1, 1, 0, -2, 1, 1, 1, 1, -1, 2, 4, 0, 0, -2, 0, 1, -1, -1, 2, 1, 0, 1, -1, 0, -1, -1, 1, 1, 2, 0, 0, 4, -1, 0, 0, -1, 2, 1, 0, 2, -2, -1, -1, -2, 1, 1, 1, 1, 1, -1, 0, -1, 4, -1, -1, 2, -2, -1, 1, 0, 1, 0, 0, 2, -1, -2, -1, -2, 0, 0, -2, 0, -1, 4, 2, -2, 2, 1, -2, 0, -1, -2, 2, 1, -2, 0, -1, -1, 0, 1, 0, 0, -1, 2, 4, -1, 2, -1, -1, 0, 0, -1, 0, -2, 2, 1, 1, 0, 0, 1, 1, -1, 2, -2, -1, 4, -1, 0, 2, 0, 1, 2, -1, 1, -2, -1, 0, -1, 1, 1, -1, 2, -2, 2, 2, -1, 4, 1, -1, 1, -1, -1, 0, 0, 1, -2, 1, -2, 0, 1, -1, 1, -1, 1, -1, 0, 1, 4, -1, 1, -1, 0, 1, -2, 1, 2, 0, 2, 1, 1, 2, 0, 1, -2, -1, 2, -1, -1, 4, 1, 0, 1, -2, -2, 0, -1, 2, 1, 1, 2, 1, 2, 0, 0, 0, 0, 1, 1, 1, 4, -1, 0, 0, -1, -1, 2, 1, 1, -1, -1, 0, -2, 1, -1, 0, 1, -1, -1, 0, -1, 4, 1, 0, -1, 2, 1, 0, 0, -2, 1, 1, -1, 0, -2, -1, 2, -1, 0, 1, 0, 1, 4, 0, 0, 1, -2, 0, -2, -1, 0, -1, -1, 0, 2, 0, -1, 0, 1, -2, 0, 0, 0, 4])
#4
matrix(ZZ, 20, 20, [6, 3, -3, 2, -3, 2, -2, 2, -1, -2, -3, -2, 0, 2, -2, 2, -3, 2, -2, 2, 3, 8, 1, -1, -1, 4, 0, -1, 0, -4, -3, 0, 3, 2, 1, -2, -2, -1, -3, -2, -3, 1, 8, 1, -1, 0, 4, 0, 3, 0, 2, -1, -1, 2, 4, -3, 0, 0, -1, -1, 2, -1, 1, 6, -4, 0, 1, 1, 2, 1, 0, -1, -2, 3, 1, 0, -1, 3, 1, 3, -3, -1, -1, -4, 6, -2, 0, -1, 0, 1, 0, 1, 1, -3, -1, 0, 1, -3, 1, -2, 2, 4, 0, 0, -2, 4, -1, 0, -1, -2, -1, 0, 1, 1, 1, -1, -1, 0, -2, -1, -2, 0, 4, 1, 0, -1, 4, 0, 2, 1, 1, 0, 0, 1, 2, -1, 1, 0, 1, 0, 2, -1, 0, 1, -1, 0, 0, 4, 0, 1, 0, -2, -2, 1, -1, 2, -2, 2, -1, 2, -1, 0, 3, 2, 0, -1, 2, 0, 4, 0, 1, -1, -1, 2, 1, -2, -1, 1, 1, 0, -2, -4, 0, 1, 1, -2, 1, 1, 0, 4, 1, 1, -1, -1, 0, 1, 1, 0, 2, 1, -3, -3, 2, 0, 0, -1, 1, 0, 1, 1, 4, 0, -2, 0, 1, -1, 1, 0, 1, 0, -2, 0, -1, -1, 1, 0, 0, -2, -1, 1, 0, 4, 2, -1, 1, -1, 2, -1, 1, -1, 0, 3, -1, -2, 1, 1, 0, -2, -1, -1, -2, 2, 4, -1, 0, -1, 1, -2, 0, -2, 2, 2, 2, 3, -3, 1, 1, 1, 2, -1, 0, -1, -1, 4, 1, -1, -2, 2, -1, 1, -2, 1, 4, 1, -1, 1, 2, -1, 1, 0, 1, 1, 0, 1, 4, -2, 1, 0, 0, -1, 2, -2, -3, 0, 0, -1, -1, 2, -2, 1, -1, -1, -1, -1, -2, 4, 0, 1, 0, 2, -3, -2, 0, -1, 1, -1, 1, -2, -1, 1, 1, 2, 1, -2, 1, 0, 4, -1, 2, -1, 2, -1, 0, 3, -3, 0, 0, 2, 1, 0, 0, -1, -2, 2, 0, 1, -1, 4, 0, 2, -2, -3, -1, 1, 1, -2, 1, -1, 1, 2, 1, 1, 0, -1, 0, 0, 2, 0, 4, 0, 2, -2, -1, 3, -2, -1, 0, 2, 0, 1, 0, -1, -2, 1, -1, 2, -1, 2, 0, 4])
#5
matrix(ZZ, 20, 20, [4, -1, 2, -1, 0, -1, 2, 2, 1, 2, 2, -1, 2, -1, 2, 2, -2, 2, -1, -2, -1, 4, 0, 0, 0, -1, -1, -2, -2, -2, -2, -1, -2, 2, -2, -1, 2, 0, -1, 1, 2, 0, 4, -1, 1, 0, 2, 0, 1, 1, 2, -2, 1, -1, 0, 1, -1, 2, -1, -1, -1, 0, -1, 4, 1, 1, 0, 0, -2, -2, -1, 1, 1, -1, -2, -2, 2, -1, 2, 2, 0, 0, 1, 1, 4, 2, 2, 1, 1, -1, 0, -1, 1, -1, 0, -2, 0, -1, 2, 2, -1, -1, 0, 1, 2, 4, 0, 0, 1, 0, 0, 1, 0, 0, -1, -2, -1, 0, 1, 1, 2, -1, 2, 0, 2, 0, 4, 2, 1, 1, 2, -1, 2, -1, 1, 0, -1, 1, 0, 0, 2, -2, 0, 0, 1, 0, 2, 4, 2, 1, 2, 0, 2, -2, 2, 1, -1, 0, 1, -1, 1, -2, 1, -2, 1, 1, 1, 2, 4, 2, 2, 0, 1, -1, 2, 1, -2, 0, 0, -1, 2, -2, 1, -2, -1, 0, 1, 1, 2, 4, 2, 0, 1, 0, 2, 2, -2, 1, -1, -2, 2, -2, 2, -1, 0, 0, 2, 2, 2, 2, 4, -1, 2, -2, 1, 2, -2, 2, 0, -2, -1, -1, -2, 1, -1, 1, -1, 0, 0, 0, -1, 4, -1, 1, 0, 0, 0, -1, 0, 1, 2, -2, 1, 1, 1, 0, 2, 2, 1, 1, 2, -1, 4, -2, 1, 0, -1, 1, 1, -1, -1, 2, -1, -1, -1, 0, -1, -2, -1, 0, -2, 1, -2, 4, -1, -1, 0, 0, -2, 0, 2, -2, 0, -2, 0, -1, 1, 2, 2, 2, 1, 0, 1, -1, 4, 2, -2, 0, 0, -1, 2, -1, 1, -2, -2, -2, 0, 1, 1, 2, 2, 0, 0, -1, 2, 4, -1, 1, -1, -2, -2, 2, -1, 2, 0, -1, -1, -1, -2, -2, -2, 0, -1, 0, -2, -1, 4, -2, 1, 2, 2, 0, 2, -1, -1, 0, 1, 0, 0, 1, 2, -1, 1, 0, 0, 1, -2, 4, -2, -2, -1, -1, -1, 2, 2, 1, 0, 1, 0, -1, 0, 0, 1, -2, 0, -1, 1, -2, 4, 2, -2, 1, -1, 2, 2, 1, 0, -1, -1, -2, -2, 1, -1, 0, -1, -2, 2, -2, 2, 4])
#6
matrix(ZZ, 20, 20, [4, 2, -2, 2, 2, -1, 1, 1, -1, -1, 1, 1, 2, 1, 2, 1, -2, -1, 1, 1, 2, 4, -1, 1, 0, 0, 2, 0, -2, 0, 1, -1, 2, 0, 2, 1, -2, 1, 2, 1, -2, -1, 4, -2, -2, 2, 1, -2, 1, 0, 1, -1, -1, 0, -2, 1, 0, 2, 1, 0, 2, 1, -2, 4, 2, 0, 1, 0, 0, 1, -1, 0, 1, 1, 1, -1, -1, 0, -1, -1, 2, 0, -2, 2, 4, -2, -1, 2, 1, -1, 0, 2, 0, 1, 0, -1, 0, -1, -1, -1, -1, 0, 2, 0, -2, 4, 2, -2, 1, 0, -1, -2, 1, 1, -1, 1, 0, 1, 0, -1, 1, 2, 1, 1, -1, 2, 4, -2, 0, 1, 1, -2, 1, 0, 1, 1, -1, 2, 2, 0, 1, 0, -2, 0, 2, -2, -2, 4, 0, -1, -1, 1, 0, 1, 1, -1, 0, -1, -1, 1, -1, -2, 1, 0, 1, 1, 0, 0, 4, -1, -1, 0, -1, 0, -1, 0, 1, 0, -1, -1, -1, 0, 0, 1, -1, 0, 1, -1, -1, 4, -1, -1, -1, -1, 0, -2, 1, 1, 0, -1, 1, 1, 1, -1, 0, -1, 1, -1, -1, -1, 4, 1, 0, 0, 0, 1, -1, 1, 2, 1, 1, -1, -1, 0, 2, -2, -2, 1, 0, -1, 1, 4, -1, 1, -1, -1, 1, -2, 0, 0, 2, 2, -1, 1, 0, 1, 1, 0, -1, -1, 0, -1, 4, 0, 1, 1, -2, -1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, -1, 0, 1, 0, 4, -1, 0, 0, 0, 0, -1, 2, 2, -2, 1, 0, -1, 1, 1, -1, 0, 0, -1, 1, -1, 4, 1, -2, 0, 1, 2, 1, 1, 1, -1, -1, 1, 1, -1, 0, -2, 1, -1, 1, 0, 1, 4, -2, 0, 2, 1, -2, -2, 0, -1, 0, 0, -1, 0, 1, 1, -1, 1, -2, 0, -2, -2, 4, -1, -1, -2, -1, 1, 2, 0, -1, 1, 2, -1, 0, 1, 1, -2, -1, 0, 0, 0, -1, 4, 1, 0, 1, 2, 1, -1, -1, 0, 2, -1, -1, 0, 2, 0, 0, 0, 1, 2, -1, 1, 4, 1, 1, 1, 0, -1, -1, -1, 0, 1, -1, -1, 1, 0, 1, -1, 2, 1, -2, 0, 1, 4])
#7
matrix(ZZ, 19, 19, [4, 1, 2, -2, 0, -1, 1, 1, -1, -1, -2, -2, -1, 2, -2, -1, -1, -1, -2, 1, 4, 1, 0, -1, 0, -1, 1, 1, 1, -1, -2, -2, -1, -2, -1, -2, -2, -1, 2, 1, 4, -1, 0, -1, 0, 1, 1, 1, -2, -2, -2, 2, -1, -2, -2, -2, -1, -2, 0, -1, 4, 1, 2, -2, 1, 0, 2, 0, 1, -1, -1, 2, -1, 0, -1, 0, 0, -1, 0, 1, 4, 0, 0, 2, -1, 0, 0, -1, 1, -1, 0, 1, 1, -1, 1, -1, 0, -1, 2, 0, 4, -2, 1, 1, 0, 1, 2, 0, -1, 2, 0, -1, 0, 1, 1, -1, 0, -2, 0, -2, 4, 0, -2, -1, 1, 0, 1, 1, -1, 0, 2, 2, -1, 1, 1, 1, 1, 2, 1, 0, 4, 0, 0, -1, -1, 0, 0, -1, -1, 0, -1, -1, -1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 0, -1, 0, 0, 0, -1, -1, 1, -1, 1, 1, 2, 0, 0, -1, 0, 1, 4, -1, -1, -2, 0, 1, -2, -1, -2, 0, -2, -1, -2, 0, 0, 1, 1, -1, 0, -1, 4, 2, 1, -2, 1, 2, 1, 2, 2, -2, -2, -2, 1, -1, 2, 0, -1, 0, -1, 2, 4, 1, 0, 2, 1, 1, 2, 1, -1, -2, -2, -1, 1, 0, 1, 0, -1, -2, 1, 1, 4, -1, 0, 2, 2, 2, 1, 2, -1, 2, -1, -1, -1, 1, 0, 0, 0, -2, 0, -1, 4, 0, -2, 0, 0, -2, -2, -2, -1, 2, 0, 2, -1, -1, 0, 1, 1, 2, 0, 0, 4, 0, 0, 1, 1, -1, -1, -2, -1, 1, 0, 0, -1, 0, -2, 2, 1, 2, -2, 0, 4, 1, 1, 2, -1, -2, -2, 0, 1, -1, 2, 0, -1, -1, 1, 1, 2, 0, 0, 1, 4, 2, 0, -1, -2, -2, -1, -1, 0, 2, -1, -1, -2, 2, 2, 2, 0, 1, 1, 2, 4, 0, -2, -1, -1, 0, 1, 1, -1, -1, 1, 0, 2, 1, 1, -2, 1, 2, 0, 0, 4])
#8
matrix(ZZ, 19, 19, [4, 1, -2, 2, -2, 1, -2, -2, -2, 0, 1, -2, -2, -1, -2, -1, 1, -2, -2, 1, 4, 0, 1, 1, -1, -1, 0, 1, 1, 2, 0, -2, -2, 1, -2, 1, -1, 0, -2, 0, 4, -2, 1, 0, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, -2, 4, -2, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -2, -2, -2, 1, 1, -2, 4, 0, 0, 0, 2, -1, 0, 1, 0, -1, 2, 0, 0, 2, 1, 1, -1, 0, -1, 0, 4, 0, -2, 0, -2, 0, -2, 0, -1, -1, 1, -1, -1, 1, -2, -1, 0, 0, 0, 0, 4, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 1, 1, -2, 0, 2, 0, 0, -2, 1, 4, 0, 1, 1, 2, 0, 2, 1, 1, 0, 1, 0, -2, 1, 0, -1, 2, 0, 1, 0, 4, -1, -1, 0, 1, -1, 2, 0, -1, 0, 1, 0, 1, 1, 1, -1, -2, -1, 1, -1, 4, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1, -1, 0, 4, 0, -2, 0, 0, -1, 1, -1, 0, -2, 0, 2, 0, 1, -2, 0, 2, 0, 2, 0, 4, 1, 1, 0, 1, 1, 1, 0, -2, -2, 1, -2, 0, 0, 1, 0, 1, 0, -2, 1, 4, 1, 1, 1, -1, 1, 1, -1, -2, 1, 0, -1, -1, 0, 2, -1, 0, 0, 1, 1, 4, -1, 2, 0, 0, 0, -2, 1, 1, -2, 2, -1, 1, 1, 2, 0, 0, 0, 1, -1, 4, -1, 0, 2, 1, -1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 1, 1, 2, -1, 4, 0, 0, 0, 1, 1, 1, 1, 0, -1, -2, 0, -1, 2, 1, 1, -1, 0, 0, 0, 4, 0, -1, -2, -1, 1, -2, 2, -1, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 0, 4, 0, -2, 0, 2, -2, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 4])
#9
matrix(ZZ, 19, 19, [4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, -1, 1, -1, 2, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 2, -2, 2, -1, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, -1, 0, -2, 2, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 2, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, 0, -1, 1, -1, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, -2, -1, -1, 0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, -1, 0, -1, 1, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, 0, 0, 2, -2, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, -1, 0, -1, 1, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, -2, 1, -1, 1, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 0, 1, -1, 1, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, -1, 0, -1, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 2, -2, 1, 1, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 0, -1, -1, 2, -1, 2, -1, -2, 0, 1, -2, -1, 0, -1, -2, 0, 0, 2, 0, 4, -1, 0, 0, 1, -2, 0, 0, -1, 0, -1, 0, 0, 0, 1, 1, -1, -2, -1, -1, 4, -1, 0, -1, 2, -2, 0, 1, 0, -1, -1, 2, -1, -1, -1, 0, 1, -1, 0, -1, 4, -1, 2, -1, 2, 2, -1, -1, 0, 1, -2, 1, 1, 1, -1, 1, 2, 0, 0, -1, 4])
#10
matrix(ZZ, 19, 19, [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, -2, 2, 1, -1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 0, -1, -1, 1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, -2, -1, 2, -1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 0, -1, -1, -2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, 1, -1, 0, 2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, -1, 1, -1, -1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -2, 0, -1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, -1, 0, 0, 2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 2, -1, -2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 1, -2, 0, -1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 0, -1, -1, 2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 0, 2, -1, 2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -1, 2, 1, 2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, 0, 1, 0, -2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 2, -1, -1, 2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, -1, 1, 0, -2, 0, -2, 0, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 2, -1, 4, 0, -2, 2, -1, -1, -1, -1, 1, -2, 0, 2, -2, -1, 2, 2, 1, -1, 1, 0, 4, 0, 1, -1, 2, -1, 0, -1, 0, 0, -1, 0, -1, -1, 1, 0, -1, 0, -2, 0, 4])
#11
matrix(ZZ, 19, 19, [4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, 1, -2, 2, 1, 2, 0, 2, 2, 2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, 0, -2, 0, 2, 0, -1, 0, 2, 1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 2, -2, 1, -1, 1, -1, 1, 2, 0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 1, 1, 1, -1, 2, -1, 1, 0, -1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 1, 2, -1, -1, 1, -2, -1, 1, 0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 1, 1, -1, -1, 2, 1, 0, -1, -1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 2, 0, -1, -2, 1, -1, -1, 0, 2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, 0, -1, 1, 1, 2, 0, 2, 1, -1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, -1, 0, 0, 1, -2, 1, 0, -1, -2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 0, 1, -1, -2, -1, 0, -1, 0, 1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 0, -1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 1, 1, 2, 0, -1, 0, 0, 4, -1, 1, -2, 2, -1, 1, 1, -2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, -1, 4, -1, -1, 0, 0, -1, -1, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 1, -1, 4, 0, 1, 0, 2, 1, 1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -2, -1, 0, 4, -1, 0, 0, 1, 2, 0, 1, 2, 1, 2, 1, 2, -2, -1, 0, 2, 0, 1, -1, 4, 0, 2, 1, 0, -1, -1, -1, -2, 1, -1, 0, 1, 0, 2, -1, 0, 0, 0, 0, 4, 0, -2, 2, 0, 1, 1, -1, 0, -1, 2, 0, -1, 0, 1, -1, 2, 0, 2, 0, 4, 1, 2, 2, 2, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, 1, 1, -2, 1, 4])
#12
matrix(ZZ, 19, 19, [4, 1, -2, -1, -1, 1, 2, 1, -1, -1, 2, 2, 1, -2, -2, -1, -2, 2, -2, 1, 4, -2, -2, 1, -1, 1, 2, -2, 1, 2, -1, 2, -2, -2, -2, -2, 0, -1, -2, -2, 4, 0, 1, 1, 0, -2, 2, -1, -1, 0, -2, 2, 2, 1, 2, -1, 0, -1, -2, 0, 4, -2, -1, -2, -1, 0, 0, -2, 1, -1, 0, 1, 2, 2, -1, 2, -1, 1, 1, -2, 4, 1, 1, -1, 0, 0, 0, -2, 1, 1, -1, 0, 0, 0, -1, 1, -1, 1, -1, 1, 4, 2, 0, 1, -2, 1, 0, 0, 0, -1, 1, 1, 2, -2, 2, 1, 0, -2, 1, 2, 4, 0, -1, -2, 2, 1, 0, -1, -1, 0, -1, 2, -2, 1, 2, -2, -1, -1, 0, 0, 4, -1, 0, 1, 0, 2, -1, -1, -2, -1, 0, -1, -1, -2, 2, 0, 0, 1, -1, -1, 4, -1, 0, -1, -1, 2, 2, 0, 1, -1, 1, -1, 1, -1, 0, 0, -2, -2, 0, -1, 4, -1, -1, 1, 0, -1, 0, 0, 0, 1, 2, 2, -1, -2, 0, 1, 2, 1, 0, -1, 4, 0, 1, -2, -1, -1, -2, 1, -1, 2, -1, 0, 1, -2, 0, 1, 0, -1, -1, 0, 4, -1, -1, 0, 0, 0, 1, -1, 1, 2, -2, -1, 1, 0, 0, 2, -1, 1, 1, -1, 4, -1, -2, -1, -1, 0, -1, -2, -2, 2, 0, 1, 0, -1, -1, 2, 0, -2, -1, -1, 4, 2, 1, 1, -1, 1, -2, -2, 2, 1, -1, -1, -1, -1, 2, -1, -1, 0, -2, 2, 4, 0, 1, -2, 2, -1, -2, 1, 2, 0, 1, 0, -2, 0, 0, -1, 0, -1, 1, 0, 4, 2, 1, 1, -2, -2, 2, 2, 0, 1, -1, -1, 1, 0, -2, 0, -1, 1, 1, 2, 4, 0, 1, 2, 0, -1, -1, 0, 2, 2, 0, -1, 0, 1, 1, 0, -1, -2, 1, 0, 4, -1, -2, -1, 0, 2, -1, -2, -2, -1, 1, 1, -1, -1, -1, 1, 2, 1, 1, -1, 4])
#13
matrix(ZZ, 19, 19, [4, 2, 0, -1, 1, -2, -2, -1, -2, -1, -1, -2, 0, -1, 1, 2, -1, 0, -2, 2, 6, -2, -1, 2, 1, -1, -3, -1, 1, 1, 1, -1, -3, -2, 2, -2, -2, -3, 0, -2, 4, -1, 1, 0, 0, 1, 1, -2, -2, 0, 2, 2, 0, 0, -1, 0, 1, -1, -1, -1, 4, -2, -1, -1, 1, -1, 2, 2, -1, -2, 1, 0, -1, 2, -1, 0, 1, 2, 1, -2, 4, 1, 1, -1, 0, 0, 0, 1, 0, 0, -1, 0, -2, 0, -1, -2, 1, 0, -1, 1, 4, 2, -1, 2, 1, 1, 2, 1, -1, -1, -1, 0, -1, 1, -2, -1, 0, -1, 1, 2, 4, 1, 1, 0, 0, 2, 1, 0, -1, -1, 1, 0, 1, -1, -3, 1, 1, -1, -1, 1, 4, -1, -1, 0, 0, 0, 1, 1, 0, 2, 0, 2, -2, -1, 1, -1, 0, 2, 1, -1, 4, 0, 0, 1, 2, 0, -1, -2, -1, 0, 1, -1, 1, -2, 2, 0, 1, 0, -1, 0, 4, 2, 0, -2, 0, -1, -2, 1, -1, -1, -1, 1, -2, 2, 0, 1, 0, 0, 0, 2, 4, 0, -2, -1, 0, -1, 1, -1, 0, -2, 1, 0, -1, 1, 2, 2, 0, 1, 0, 0, 4, 1, 0, -2, 0, -1, -1, 1, 0, -1, 2, -2, 0, 1, 1, 0, 2, -2, -2, 1, 4, 0, 0, 0, -1, 0, 1, -1, -3, 2, 1, 0, -1, 0, 1, 0, 0, -1, 0, 0, 4, 0, -1, 0, 1, 1, 1, -2, 0, 0, -1, -1, -1, 1, -1, -1, 0, -2, 0, 0, 4, 0, 1, 2, 1, 2, 2, 0, -1, 0, -1, -1, 0, -2, -2, -1, 0, 0, -1, 0, 4, -1, -1, -1, -1, -2, -1, 2, -2, 0, 1, 2, -1, 1, 1, -1, -1, 0, 1, -1, 4, 0, 1, 0, -2, 0, -1, 0, -1, 0, 0, 0, -1, -1, -1, 0, 1, 2, -1, 0, 4, 1, -2, -3, 1, 0, -1, 1, 1, 2, 1, -1, 0, 1, 1, 1, 1, -1, 1, 1, 4])
#14
matrix(ZZ, 18, 18, [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -2, -1, 1, -2, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, -2, -2, 1, -1, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 2, 2, 0, 2, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, -1, 1, 1, 2, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 1, -1, -1, 0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, 0, -2, -1, -2, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -1, 0, 2, -2, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 0, 2, 0, 2, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 1, 0, -1, 2, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, -1, -1, 0, -1, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 2, 0, 2, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 0, 0, 1, 1, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, -1, 1, 0, 0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, -1, 0, -1, -1, -2, -2, 2, -1, 1, 0, -1, 0, 1, -1, 0, 0, -1, -1, 4, 0, -2, 0, -1, -2, 2, 1, -1, -2, 0, 2, 0, -1, 2, 0, 1, 0, 0, 4, 1, 2, 1, 1, 0, 1, -1, -1, 2, 0, -1, 0, 0, 1, 0, -1, -2, 1, 4, 0, -2, -1, 2, 2, 0, -2, -2, 2, 2, -1, 2, 1, 0, -1, 0, 2, 0, 4])
#15
matrix(ZZ, 18, 18, [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, 1, -1, -2, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 1, 2, 2, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 2, -1, -1, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 0, -2, -1, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, -2, 1, 1, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 0, -1, -1, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 0, 0, 2, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 1, 0, 2, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 2, 2, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 2, -1, 0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, -1, 2, 1, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, -1, -1, 1, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 0, 0, -1, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -1, 1, 2, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 0, 0, 0, 1, 1, 2, 0, -2, 0, 0, 1, 0, 2, -1, -1, 0, -1, 0, 4, 0, -1, -1, 2, -1, -2, 1, -1, 0, 0, 2, -1, 2, -1, 0, 1, 0, 0, 4, 1, -2, 2, -1, -1, 1, -1, 2, 2, 2, 0, 1, 1, -1, 2, 0, -1, 1, 4])
#16
matrix(ZZ, 18, 18, [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 1, 0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 1, -2, 1, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 2, 2, 1, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 2, 0, -2, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 1, 1, -1, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 1, 2, 3, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 1, -2, 1, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 0, 1, 1, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -1, 0, 0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, -1, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -2, 0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 2, 1, 0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 1, -1, -1, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, -1, -1, 1, -2, 1, 2, 2, 1, 1, 1, 0, 1, -1, 0, -2, 2, 1, -1, 4, 1, 1, 1, -2, 2, 0, 1, 2, -2, 1, 1, 0, 0, -2, 1, -1, -1, 1, 4, 0, 0, 1, 1, -2, -1, 3, 1, 1, 1, 0, -1, 0, 0, -1, 1, 1, 0, 4])
#17
matrix(ZZ, 18, 18, [4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, -1, -2, 2, 1, -1, -2, 2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, -2, -1, 0, 3, 2, -3, 0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, -1, -1, 2, -1, -2, -1, -1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 0, -1, 1, 0, 0, 0, 1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 1, 0, 0, 2, 2, 0, -2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, -2, -1, 1, 1, 1, -2, 1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, -1, -1, -1, 1, 3, -1, 0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, 1, 2, 0, -2, -2, 0, -1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, 1, 2, 0, -2, -2, 2, 1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, -1, -2, 2, 0, 0, -1, -2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, 0, 0, 0, -2, -1, 1, -1, -2, -1, 0, 1, 2, -2, -1, 1, 1, -1, 0, 4, 2, 0, 0, 0, 2, -2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, 2, 4, -2, -1, 0, 2, 2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 0, -2, 4, 1, -1, -1, 1, 3, -1, 0, 2, 0, 1, 1, -2, -2, 0, -2, 0, -1, 1, 4, 2, -1, -1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 0, 0, -1, 2, 4, 0, -2, -3, -1, 0, 0, 2, -2, -1, 0, 2, -1, 1, 2, 2, -1, -1, 0, 4])
#18
matrix(ZZ, 18, 18, [4, 2, 2, 1, -2, 2, 2, -2, -2, 2, -1, -2, 2, -2, 1, 1, -2, 1, 2, 4, 2, -1, -2, 2, 2, 0, -2, 2, -2, -2, 2, -2, 0, 0, -1, 0, 2, 2, 4, -1, -2, 2, 2, 0, -2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, -1, -1, 4, 1, 1, 1, 0, -1, 1, -1, -1, 0, 0, -1, -1, 0, -1, -2, -2, -2, 1, 4, -2, -2, 0, 0, -2, 1, 1, -1, 1, -2, -2, 1, -2, 2, 2, 2, 1, -2, 4, 2, 0, -2, 2, -1, -1, 1, -1, 0, 0, 0, 0, 2, 2, 2, 1, -2, 2, 4, 0, -2, 2, -1, -1, 1, -1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 4, 0, 0, -1, 0, -2, 2, -1, -1, 1, -1, -2, -2, -2, -1, 0, -2, -2, 0, 4, -1, 1, 1, -1, 1, 1, 1, 0, 1, 2, 2, 1, 1, -2, 2, 2, 0, -1, 4, -1, -1, 1, -1, 1, 1, 0, 1, -1, -2, 0, -1, 1, -1, -1, -1, 1, -1, 4, 2, -1, 1, 1, 1, 1, 1, -2, -2, 0, -1, 1, -1, -1, 0, 1, -1, 2, 4, -2, 2, 0, 0, 2, 0, 2, 2, 0, 0, -1, 1, 1, -2, -1, 1, -1, -2, 4, -2, 0, 0, -1, 0, -2, -2, 0, 0, 1, -1, -1, 2, 1, -1, 1, 2, -2, 4, -1, -1, 2, 0, 1, 0, 1, -1, -2, 0, 0, -1, 1, 1, 1, 0, 0, -1, 4, 2, -1, 2, 1, 0, 1, -1, -2, 0, 1, -1, 1, 1, 1, 0, 0, -1, 2, 4, -1, 2, -2, -1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, -1, 2, -1, -1, 4, 0, 1, 0, 1, -1, -2, 0, 0, -1, 1, 1, 1, 0, 0, 0, 2, 2, 0, 4])
#19
matrix(ZZ, 18, 18, [4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, -1, 1, 2, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 2, -2, 0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 2, 1, 1, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -1, 0, 0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 1, 0, 1, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 1, -1, 0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 1, -2, -1, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -2, 0, 1, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 1, 1, 1, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 1, -1, 0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 0, 0, 0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -1, -1, -2, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -1, 0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 0, -1, 1, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 1, 0, 0, -1, 2, 2, -1, 1, 1, 1, -2, 1, 1, 0, -1, -1, 0, 1, 4, 0, 1, 1, -2, 1, 0, 0, -1, -2, 0, 1, -1, 0, -1, 0, -1, 0, 0, 4, 1, 2, 0, 1, 0, 1, 0, -1, 1, 1, 0, 0, -2, 0, 1, 0, 1, 1, 4])
#20
matrix(ZZ, 18, 18, [4, 1, -1, 1, 1, -1, 2, -2, -2, 1, 2, 2, -1, 1, -2, -2, 2, 1, 1, 4, 1, 0, -1, 1, 0, 0, 1, 2, 0, -1, -2, 1, -2, -2, 2, 2, -1, 1, 4, 1, -2, 2, -2, -1, 0, -1, -2, -2, -1, 1, 1, 1, -1, -1, 1, 0, 1, 4, 1, 0, 1, -1, 0, 0, 1, 1, 1, 2, 1, -1, 1, 1, 1, -1, -2, 1, 4, -2, 2, 0, 0, 1, 1, 1, 2, 1, -1, -1, 0, 1, -1, 1, 2, 0, -2, 4, -2, 1, 0, -1, 0, -1, -1, 1, 1, 1, -1, -1, 2, 0, -2, 1, 2, -2, 4, 0, -1, 2, 1, 2, 1, 1, -1, -1, 2, 2, -2, 0, -1, -1, 0, 1, 0, 4, 2, 0, 0, -1, 1, -1, 0, 1, -1, 0, -2, 1, 0, 0, 0, 0, -1, 2, 4, 1, -1, -1, 0, -1, 0, 0, 0, 1, 1, 2, -1, 0, 1, -1, 2, 0, 1, 4, 0, 1, 0, 1, -2, -2, 2, 2, 2, 0, -2, 1, 1, 0, 1, 0, -1, 0, 4, 2, 0, 1, -1, -2, 1, 1, 2, -1, -2, 1, 1, -1, 2, -1, -1, 1, 2, 4, 0, 0, 0, -1, 1, 1, -1, -2, -1, 1, 2, -1, 1, 1, 0, 0, 0, 0, 4, 0, 1, 0, -1, 0, 1, 1, 1, 2, 1, 1, 1, -1, -1, 1, 1, 0, 0, 4, 0, -1, 1, 1, -2, -2, 1, 1, -1, 1, -1, 0, 0, -2, -1, 0, 1, 0, 4, 2, -1, -1, -2, -2, 1, -1, -1, 1, -1, 1, 0, -2, -2, -1, 0, -1, 2, 4, -2, -2, 2, 2, -1, 1, 0, -1, 2, -1, 0, 2, 1, 1, -1, 1, -1, -2, 4, 2, 1, 2, -1, 1, 1, -1, 2, 0, 1, 2, 1, 1, 0, 1, -1, -2, 2, 4])
#21
matrix(ZZ, 18, 18, [4, 1, 1, 1, 1, 2, 1, -2, 1, 2, 1, -1, 2, 1, 1, -2, -2, -1, 1, 4, -1, -1, 2, 1, 2, -2, 2, 2, 0, 1, -1, -1, -1, -2, -2, -2, 1, -1, 4, 2, 1, 2, 1, -1, -2, 0, 2, -2, 2, 2, 2, -1, 1, -1, 1, -1, 2, 4, -1, 1, 0, -1, -1, 0, 0, -2, 1, 1, 0, 1, 0, 1, 1, 2, 1, -1, 4, 2, 1, -2, 0, 2, 1, 1, 1, 1, 0, -2, -1, -2, 2, 1, 2, 1, 2, 4, 2, -2, 0, 2, 2, 0, 1, 1, 1, -1, -1, -2, 1, 2, 1, 0, 1, 2, 4, -2, 0, 2, 1, -1, -1, -1, 0, -1, 0, -2, -2, -2, -1, -1, -2, -2, -2, 4, -1, -2, 0, 1, 0, -1, 0, 1, 2, 1, 1, 2, -2, -1, 0, 0, 0, -1, 4, 0, 0, 1, -1, 0, -1, -1, -2, 0, 2, 2, 0, 0, 2, 2, 2, -2, 0, 4, 0, 0, 0, 0, 0, -1, -2, -2, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 4, -1, 2, 1, 2, -1, 1, -1, -1, 1, -2, -2, 1, 0, -1, 1, 1, 0, -1, 4, -1, -1, -1, 0, -1, -1, 2, -1, 2, 1, 1, 1, -1, 0, -1, 0, 2, -1, 4, 2, 2, -1, 0, 0, 1, -1, 2, 1, 1, 1, -1, -1, 0, 0, 1, -1, 2, 4, 2, -1, -1, 0, 1, -1, 2, 0, 0, 1, 0, 0, -1, 0, 2, -1, 2, 2, 4, -1, 0, -1, -2, -2, -1, 1, -2, -1, -1, 1, -1, -1, -1, 0, -1, -1, -1, 4, 1, 2, -2, -2, 1, 0, -1, -1, 0, 2, -2, -2, 1, -1, 0, -1, 0, 1, 4, 1, -1, -2, -1, 1, -2, -2, -2, 1, 0, -2, -1, -1, 0, 0, -1, 2, 1, 4])
#22
matrix(ZZ, 17, 17, [4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 2, -1, 2, 2, -2, 1, 1, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 1, 0, 2, 0, -2, -1, -1, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 0, 1, 0, 1, 0, 1, -1, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 2, 1, 1, 2, -1, 0, 1, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 1, 1, 0, 2, -1, 1, 0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, -1, 0, -1, -2, 1, -1, 1, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -2, 0, -2, -1, 2, 0, 2, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -1, -2, -1, 0, 1, 1, 1, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, -1, 1, -1, -2, -1, 0, 4, 0, 2, 1, -2, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0, -2, 0, 0, 4, -1, 0, 1, -1, 0, 2, 2, 0, 1, 0, 0, -1, -2, -1, 0, 2, -1, 4, 0, -2, -1, 0, 2, 0, 1, 2, 0, 2, -2, -1, 0, 0, 1, 0, 0, 4, -1, 2, 1, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -2, 1, -2, -1, 4, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 2, 1, 4, 0, 1, -1, -1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 4])
#23
matrix(ZZ, 17, 17, [4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, -1, 1, -2, -2, -2, 1, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, 2, 2, 2, 2, 1, -2, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, -1, -1, 0, -1, -1, 0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, -1, 0, -1, -1, -2, 0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 0, -2, 0, 0, -1, 1, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 0, -2, -1, -1, -2, 0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, 1, 2, 0, 1, 0, -1, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, -2, 0, -1, -1, 0, 2, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, -2, 0, 0, 0, 0, 0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 0, -1, 1, 0, 0, 0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, 1, 2, 0, 1, 1, -1, -1, 2, -1, -1, 0, 0, 1, -2, -2, 0, 1, 4, 0, 1, 2, 1, -2, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, 0, 4, 1, 0, 1, -1, -2, 2, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 1, 4, 2, 1, -2, -2, 2, -1, -1, 0, -1, 1, -1, 0, 0, 1, 2, 0, 2, 4, 1, -2, -2, 1, -1, -2, -1, -2, 0, 0, 0, 0, 1, 1, 1, 1, 1, 4, 0, 1, -2, 0, 0, 1, 0, -1, 2, 0, 0, -1, -2, -1, -2, -2, 0, 4])
#24
matrix(ZZ, 16, 16, [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -1, 2, -2, 2, -2, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -2, -1, -2, -1, -1, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -1, 0, 0, 0, -2, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 2, 0, 0, 0, 2, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, -1, 2, -2, 2, 0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 1, 0, 2, 0, 1, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 2, 1, 0, 0, 1, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, -1, 1, 0, 1, 0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -1, 1, -1, -1, 0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -2, 0, 0, 0, -1, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 2, 0, 1, 0, 1, -1, -2, -1, 2, -1, 1, 2, -1, -1, -2, 2, 4, 0, 1, 0, 1, 2, -1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 4, -1, 2, 0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 1, -1, 4, -1, 2, 2, -1, 0, 0, 2, 0, 0, 1, -1, 0, 0, 0, 2, -1, 4, 0, -2, -1, -2, 2, 0, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 4])
#25
matrix(ZZ, 16, 16, [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 0, -1, 0, 3, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 1, -1, 1, -2, 3, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 1, 2, 1, 2, 1, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 1, 0, 1, 2, 1, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -1, -1, 2, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 1, 1, 1, 0, -2, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -1, 1, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, -1, 0, 1, -1, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 0, 0, -1, 1, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, -1, -1, 0, -1, -2, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 1, 1, -2, 0, 1, 0, 1, 1, 1, -1, 1, -2, -1, 2, -1, 1, 4, 1, 0, 0, 0, 0, -1, 2, 0, -1, 1, -1, 0, 0, -1, 1, 1, 4, 0, 1, 0, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -2, 0, 0, 4, 0, 1, 0, -2, 2, 2, 2, 0, 0, -1, -1, -1, 0, 0, 1, 0, 4, 0, 3, 3, 1, 1, 0, -2, 0, 0, 1, -2, 1, 0, 0, 1, 0, 4])
#26
matrix(ZZ, 16, 16, [4, 1, -2, -2, -2, -2, 2, 2, -1, -2, -2, 1, 2, 2, -2, -2, 1, 4, 0, -2, -2, -2, 2, 2, -2, -1, -1, -1, 2, 1, 0, -1, -2, 0, 4, 2, 0, 1, -1, -2, 1, 2, 0, -2, -1, 0, 2, 1, -2, -2, 2, 4, 2, 1, -2, -2, 1, 2, 0, 0, -2, 0, 2, 2, -2, -2, 0, 2, 4, 2, -2, -2, 1, 2, 2, 1, -1, -2, 0, 2, -2, -2, 1, 1, 2, 4, -1, -2, 2, 2, 2, -1, -2, -1, 1, 2, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 1, 1, 0, -2, 2, 2, -2, -2, -2, -2, 1, 4, -1, -2, -1, 0, 2, 2, -1, -1, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -2, 0, 1, 2, -2, -1, 2, 2, 2, 2, -2, -2, 2, 4, 1, -1, -1, 0, 1, 2, -2, -1, 0, 0, 2, 2, -2, -1, 2, 1, 4, 0, -1, -2, 0, 2, 1, -1, -2, 0, 1, -1, -1, 0, -1, -1, 0, 4, 1, -1, -2, -1, 2, 2, -1, -2, -1, -2, 1, 2, -2, -1, -1, 1, 4, 1, -2, -2, 2, 1, 0, 0, -2, -1, 1, 2, 0, 0, -2, -1, 1, 4, 0, 0, -2, 0, 2, 2, 0, 1, 0, -1, 1, 1, 0, -2, -2, 0, 4, 1, -2, -1, 1, 2, 2, 2, -2, -1, 2, 2, 2, -1, -2, 0, 1, 4])
#27
matrix(ZZ, 16, 16, [4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, -2, -2, -1, -2, -2, -2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, 2, 2, -1, 0, 0, 0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 0, -2, -1, -2, 1, 2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, -1, -2, -2, -1, -1, 0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 0, 0, -1, -2, 0, 2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, -1, -2, 0, -1, -1, 2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -2, -1, 1, 0, -2, -2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 1, 1, 1, 1, 2, -1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, -1, 0, 1, 1, 1, 0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -1, 1, 2, 0, -1, -2, 2, -1, 0, -1, 0, -1, -2, 1, -1, -1, 4, 1, -1, 0, 1, -2, 2, 1, -2, -2, 0, -2, -1, 1, 0, 1, 1, 4, 1, 1, 0, -1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -1, 1, 4, 1, 0, -2, 0, -1, -2, -1, -2, -1, 0, 1, 1, 0, 0, 1, 1, 4, 1, -2, 0, -1, 1, -1, 0, -1, -2, 2, 1, -1, 1, 0, 0, 1, 4])
#28
matrix(ZZ, 15, 15, [4, -2, -2, 2, 1, -1, 1, 1, 2, -2, -2, -2, 0, -2, 2, -2, 4, 2, -2, 0, 0, -1, 1, 0, 2, 2, 1, 1, 0, -2, -2, 2, 4, 0, 0, 0, -2, 0, -1, 2, 2, 0, -1, 2, -1, 2, -2, 0, 4, 0, 0, -1, -1, 1, 0, -2, -1, -2, 0, 1, 1, 0, 0, 0, 4, 1, 0, 1, 1, 1, -1, -2, -1, 1, 2, -1, 0, 0, 0, 1, 4, 1, -2, 1, 0, 0, -1, -2, 1, 0, 1, -1, -2, -1, 0, 1, 4, 0, 0, -2, -1, 0, 0, -1, 1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 1, -1, 2, -1, 0, 2, 0, -1, 1, 1, 1, 0, 1, 4, -1, 0, -2, 0, -2, 0, -2, 2, 2, 0, 1, 0, -2, 0, -1, 4, 0, 1, -1, 2, -1, -2, 2, 2, -2, -1, 0, -1, 1, 0, 0, 4, 0, 1, 0, -2, -2, 1, 0, -1, -2, -1, 0, -1, -2, 1, 0, 4, 1, 0, -1, 0, 1, -1, -2, -1, -2, 0, 2, 0, -1, 1, 1, 4, -2, -1, -2, 0, 2, 0, 1, 1, -1, -1, -2, 2, 0, 0, -2, 4, 0, 2, -2, -1, 1, 2, 0, 1, 0, 0, -1, -2, -1, -1, 0, 4])
#29
matrix(ZZ, 14, 14, [4, 1, 2, -2, -1, 2, 2, -1, 1, 2, -1, 2, -1, 1, 1, 4, 1, -2, 0, 2, 2, -2, 2, 2, -2, 1, 1, 2, 2, 1, 4, -2, 1, 2, 2, -2, 0, 0, 0, 0, 1, 0, -2, -2, -2, 4, 1, -2, -1, 1, -2, -2, 2, -1, 0, 0, -1, 0, 1, 1, 4, -1, 0, -2, -1, -2, 0, 0, 0, -1, 2, 2, 2, -2, -1, 4, 1, -1, 2, 2, 0, 1, 0, 2, 2, 2, 2, -1, 0, 1, 4, -1, 0, 1, -1, 1, 1, 1, -1, -2, -2, 1, -2, -1, -1, 4, 0, 0, 1, 0, -1, 0, 1, 2, 0, -2, -1, 2, 0, 0, 4, 2, -2, 2, 0, 2, 2, 2, 0, -2, -2, 2, 1, 0, 2, 4, -2, 1, 0, 1, -1, -2, 0, 2, 0, 0, -1, 1, -2, -2, 4, -1, 0, 0, 2, 1, 0, -1, 0, 1, 1, 0, 2, 1, -1, 4, -2, 1, -1, 1, 1, 0, 0, 0, 1, -1, 0, 0, 0, -2, 4, 0, 1, 2, 0, 0, -1, 2, 1, 0, 2, 1, 0, 1, 0, 4])
#30
matrix(ZZ, 14, 14, [4, 2, -2, 2, 2, 2, 1, 2, 2, -1, -1, -2, 1, -2, 2, 4, -1, 2, 2, 2, -1, 2, 0, -2, -2, 0, 2, 0, -2, -1, 4, -2, 0, 0, 0, -2, -2, 1, 1, 1, -1, 1, 2, 2, -2, 4, 2, 0, -1, 1, 2, 0, -2, 0, 2, -1, 2, 2, 0, 2, 4, 2, -1, 1, 0, -1, -2, -1, 2, 0, 2, 2, 0, 0, 2, 4, 0, 2, 0, -1, 0, -1, 0, -1, 1, -1, 0, -1, -1, 0, 4, 1, 0, 1, 2, -2, -2, 0, 2, 2, -2, 1, 1, 2, 1, 4, 0, -1, 0, -2, 0, 0, 2, 0, -2, 2, 0, 0, 0, 0, 4, 0, 0, 0, 0, -2, -1, -2, 1, 0, -1, -1, 1, -1, 0, 4, 2, 0, -1, -1, -1, -2, 1, -2, -2, 0, 2, 0, 0, 2, 4, 0, -2, 0, -2, 0, 1, 0, -1, -1, -2, -2, 0, 0, 0, 4, 0, 0, 1, 2, -1, 2, 2, 0, -2, 0, 0, -1, -2, 0, 4, 0, -2, 0, 1, -1, 0, -1, 0, 0, -2, -1, 0, 0, 0, 4])
#31
matrix(ZZ, 12, 12, [4, 2, -2, -1, -2, 1, -2, 1, -2, -2, -1, -1, 2, 4, -2, 1, 0, 2, -2, -1, 0, -2, -2, -2, -2, -2, 4, -1, 0, 0, 2, -1, 0, 0, 2, 2, -1, 1, -1, 4, 0, 1, 1, 0, 2, 1, -2, -2, -2, 0, 0, 0, 4, 0, 0, -2, 2, 0, 0, 0, 1, 2, 0, 1, 0, 4, 0, -2, 0, -2, -2, -2, -2, -2, 2, 1, 0, 0, 4, -1, 0, 2, 0, 0, 1, -1, -1, 0, -2, -2, -1, 4, 0, 1, 1, 1, -2, 0, 0, 2, 2, 0, 0, 0, 4, 0, 0, 0, -2, -2, 0, 1, 0, -2, 2, 1, 0, 4, 0, 0, -1, -2, 2, -2, 0, -2, 0, 1, 0, 0, 4, 2, -1, -2, 2, -2, 0, -2, 0, 1, 0, 0, 2, 4])
#32
matrix(ZZ, 12, 12, [4, 1, -2, 2, 2, 1, -2, 2, -1, 1, 2, -2, 1, 4, 0, 2, -1, -1, 1, -1, -2, 2, -1, 1, -2, 0, 4, -1, -2, 0, 2, 0, -1, 1, 0, 0, 2, 2, -1, 4, 0, -1, 0, 0, 0, 2, 0, -1, 2, -1, -2, 0, 4, 0, -2, 2, 1, 0, 2, -2, 1, -1, 0, -1, 0, 4, -2, 2, 0, -1, 0, -1, -2, 1, 2, 0, -2, -2, 4, -2, 0, 0, -1, 2, 2, -1, 0, 0, 2, 2, -2, 4, 0, 1, 2, -2, -1, -2, -1, 0, 1, 0, 0, 0, 4, -1, -1, 0, 1, 2, 1, 2, 0, -1, 0, 1, -1, 4, 1, -1, 2, -1, 0, 0, 2, 0, -1, 2, -1, 1, 4, -2, -2, 1, 0, -1, -2, -1, 2, -2, 0, -1, -2, 4])
#33
matrix(ZZ, 8, 8, [4, -2, 2, 2, -2, -2, -2, 2, -2, 4, -2, 0, 0, 2, 2, 0, 2, -2, 4, 2, -2, -2, -2, 0, 2, 0, 2, 4, -2, -2, -2, 2, -2, 0, -2, -2, 4, 0, 0, 0, -2, 2, -2, -2, 0, 4, 2, -2, -2, 2, -2, -2, 0, 2, 4, -2, 2, 0, 0, 2, 0, -2, -2, 4])
#34
matrix(ZZ, 0, 0, [])


==> anc/oscar/oscar_auxiliary_equivalence_check.jl <==
# Audit the M_9 and A_{3,3} search cases with number_of_data > 1.
#
# Usage when the tested OSCAR installation is in the default environment:
#   julia oscar_auxiliary_equivalence_check.jl [search_data] [audit_data]
# For a separate existing environment, add --project=/path/to/environment.
# See README.md for the recorded dependencies; no local project is supplied.
#
# The default input is oscar_script_data.mrdi.  The computed auxiliary
# extension classes and the assertions used to interpret them are saved in
# oscar_auxiliary_equivalence_data.mrdi.

include(joinpath(@__DIR__, "oscar_script.jl"))

data_file = isempty(ARGS) ?
    joinpath(@__DIR__, "oscar_script_data.mrdi") :
    abspath(ARGS[1])

audit_file = length(ARGS) < 2 ?
    joinpath(@__DIR__, "oscar_auxiliary_equivalence_data.mrdi") :
    abspath(ARGS[2])

isfile(data_file) || error("Result file not found: $data_file")

println("Loading saved OSCAR results from: $data_file")
data = load(data_file)

@assert data.format_version == 3
@assert data.completed_cases == 29
@assert length(data.cases) == 29

case_results(i) = begin
    c = data.cases[i]
    @assert c.number_of_results == length(c.results)
    c.results
end

action_trace(Lf) = begin
    M = isometry(Lf)
    sum(M[i, i] for i in 1:nrows(M))
end

# Recompute the primitive extensions of the fixed pair (K, (P, f_P)).
# The same primitive-extension, root, and stable-fitting routines are used as
# in the main search.  Here the equal-rank branch makes the saturatedness check
# automatic.  The returned objects are saved for later inspection.
function auxiliary_classes(r; label::String)
    K = r.K_in_Lambda0
    Pf = r.P_action

    println("$label: recomputing auxiliary primitive extensions...")
    flush(stdout)
    classes = lattice_data_for_T_action(K, Pf, r.order)
    println("$label: auxiliary class count = $(length(classes))")
    return classes
end

println()
println("Case 6: M_9")
m9 = case_results(6)
@assert length(m9) == 2
m9a, m9b = m9

@assert m9a.number_of_data == m9b.number_of_data == 2
@assert m9a.order == m9b.order == 3
@assert m9a.dimension == m9b.dimension == 0
@assert m9a.group_gap_id == m9b.group_gap_id == (216, 153)

@assert gram_matrix(m9a.K_in_Lambda0) != gram_matrix(m9b.K_in_Lambda0)
@assert is_isometric(m9a.K_in_Lambda0, m9b.K_in_Lambda0)
@assert gram_matrix(m9a.P_in_Lambda0) == gram_matrix(m9b.P_in_Lambda0)
@assert isometry(m9a.P_action) == isometry(m9b.P_action)
@assert isometry(m9a.T_action) == isometry(m9b.T_action)

m9_classes = auxiliary_classes(m9a; label="M_9")
m9_auxiliary_count = length(m9_classes)
@assert m9_auxiliary_count == 1
println("M_9: the two stored outputs represent one auxiliary class.")

println()
println("Case 23: A_{3,3}")
a33 = case_results(23)
@assert length(a33) == 2
a33a, a33b = a33

@assert a33a.number_of_data == a33b.number_of_data == 2
@assert a33a.order == a33b.order == 6
@assert a33a.dimension == a33b.dimension == 2
@assert a33a.group_gap_id == a33b.group_gap_id == (108, 38)

@assert gram_matrix(a33a.K_in_Lambda0) == gram_matrix(a33b.K_in_Lambda0)
@assert is_isometric(a33a.K_in_Lambda0, a33b.K_in_Lambda0)
@assert gram_matrix(a33a.P_in_Lambda0) == gram_matrix(a33b.P_in_Lambda0)
@assert isometry(a33a.P_action) == isometry(a33b.P_action)
@assert isometry(a33a.T_action) == isometry(a33b.T_action)
a33_traces = (
    action_trace(a33a.S_in_Lambda0),
    action_trace(a33b.S_in_Lambda0),
)
@assert a33_traces == (-4, -1)

a33_classes = auxiliary_classes(a33a; label="A_{3,3}")
a33_auxiliary_count = length(a33_classes)
@assert a33_auxiliary_count == 2
println("A_{3,3}: the distinct traces place the two outputs in the two auxiliary classes.")

audit_data = (
    format_version=1,
    source_data_file=basename(data_file),
    source_format_version=data.format_version,
    source_completed_cases=data.completed_cases,
    cases=(
        M_9=(
            source_case=6,
            source_result_records=length(m9),
            source_number_of_data=m9a.number_of_data,
            group_gap_id=m9a.group_gap_id,
            K_isometric=true,
            P_gram_equal=true,
            P_action_equal=true,
            T_action_equal=true,
            source_S_action_traces=(
                action_trace(m9a.S_in_Lambda0),
                action_trace(m9b.S_in_Lambda0),
            ),
            auxiliary_classes=Tuple(m9_classes),
            auxiliary_class_count=m9_auxiliary_count,
            conclusion="one lattice-theoretic equivalence class",
        ),
        A_3_3=(
            source_case=23,
            source_result_records=length(a33),
            source_number_of_data=a33a.number_of_data,
            group_gap_id=a33a.group_gap_id,
            K_isometric=true,
            P_gram_equal=true,
            P_action_equal=true,
            T_action_equal=true,
            source_S_action_traces=a33_traces,
            auxiliary_classes=Tuple(a33_classes),
            auxiliary_class_count=a33_auxiliary_count,
            conclusion="two lattice-theoretic equivalence classes",
        ),
    ),
    status="passed",
)

save(audit_file, audit_data)

# Confirm that the archived object can be read back and retains the decisive
# counts and traces.
saved_audit = load(audit_file)
@assert saved_audit.format_version == 1
@assert saved_audit.status == "passed"
@assert saved_audit.cases.M_9.auxiliary_class_count == 1
@assert length(saved_audit.cases.M_9.auxiliary_classes) == 1
@assert saved_audit.cases.A_3_3.auxiliary_class_count == 2
@assert length(saved_audit.cases.A_3_3.auxiliary_classes) == 2
@assert saved_audit.cases.A_3_3.source_S_action_traces == (-4, -1)

println()
println("All auxiliary-equivalence checks passed.")
println("Audit data written to: $audit_file")


==> anc/oscar/oscar_auxiliary_equivalence_data.mrdi <==
{"_ns":{"Oscar":["https://github.com/oscar-system/Oscar.jl","1.7.3"]},"_type":{"name":"NamedTuple","params":{"names":["format_version","source_data_file","source_format_version","source_completed_cases","cases","status"],"tuple_params":["Base.Int","String","Base.Int","Base.Int",{"name":"NamedTuple","params":{"names":["M_9","A_3_3"],"tuple_params":[{"name":"NamedTuple","params":{"names":["source_case","source_result_records","source_number_of_data","group_gap_id","K_isometric","P_gram_equal","P_action_equal","T_action_equal","source_S_action_traces","auxiliary_classes","auxiliary_class_count","conclusion"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]},"Bool","Bool","Bool","Bool",{"name":"Tuple","params":[{"name":"QQFieldElem","params":{"_type":"QQField"}},{"name":"QQFieldElem","params":{"_type":"QQField"}}]},{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0"],"tuple_params":["Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","2","-1","1","-2","2","3","0","2","3","0","-1","-2","-1","1","-2","-1","-1","-1","0"],["0","0","0","1","0","0","1","0","0","-1","0","0","0","0","0","0","-1","-1","-1","0","0","0"],["0","0","0","1","0","0","0","0","1","-1","1","1","1","-1","1","0","0","0","-1","0","-1","0"],["0","0","0","0","2","0","1","-1","-1","0","-1","0","1","-1","0","1","0","0","1","1","0","0"],["0","0","0","-1","2","0","1","-1","0","-1","-1","0","1","-1","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","2","-1","-1","0","-1","-1","0","0","0","0","-1","0","0","1","0","1"],["0","0","0","0","1","0","3","-1","-1","-1","-2","-1","1","0","1","0","-1","1","0","1","0","0"],["0","0","0","1","1","0","0","-1","0","0","1","1","1","-1","0","1","0","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-1","1","0","0","0","1","0","0","1","-1"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","1","0","0","1","0","1","-1","0","1","1","-1","0","-1","0","0","0","0","-1","0"],["0","0","0","-1","1","0","0","-1","-1","1","-1","-1","0","0","0","1","0","1","1","0","1","0"],["0","0","0","1","0","0","-2","1","1","1","1","2","0","-1","-1","0","1","-1","0","0","0","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-2","1","-1","0","0","-1","-1","0","1","0"],["0","0","0","1","1","1","-1","0","2","0","1","2","1","-2","-1","0","1","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","0","0","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","-2","1","1","1","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","0","1","-1","1","1","0","0","1","-1","-1","-1","0","0","-1","-1","0","0","0"]],"order":"6"}},"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","2","-1","1","-2","2","3","0","2","3","0","-1","-2","-1","1","-2","-1","-1","-1","0"],["0","0","0","1","0","0","1","0","0","-1","0","0","0","0","0","0","-1","-1","-1","0","0","0"],["0","0","0","1","0","0","0","0","1","-1","1","1","1","-1","1","0","0","0","-1","0","-1","0"],["0","0","0","0","2","0","1","-1","-1","0","-1","0","1","-1","0","1","0","0","1","1","0","0"],["0","0","0","-1","2","0","1","-1","0","-1","-1","0","1","-1","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","2","-1","-1","0","-1","-1","0","0","0","0","-1","0","0","1","0","1"],["0","0","0","0","1","0","3","-1","-1","-1","-2","-1","1","0","1","0","-1","1","0","1","0","0"],["0","0","0","1","1","0","0","-1","0","0","1","1","1","-1","0","1","0","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-1","1","0","0","0","1","0","0","1","-1"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","1","0","0","1","0","1","-1","0","1","1","-1","0","-1","0","0","0","0","-1","0"],["0","0","0","-1","1","0","0","-1","-1","1","-1","-1","0","0","0","1","0","1","1","0","1","0"],["0","0","0","1","0","0","-2","1","1","1","1","2","0","-1","-1","0","1","-1","0","0","0","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-2","1","-1","0","0","-1","-1","0","1","0"],["0","0","0","1","1","1","-1","0","2","0","1","2","1","-2","-1","0","1","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","0","0","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","-2","1","1","1","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","0","1","-1","1","1","0","0","1","-1","-1","-1","0","0","-1","-1","0","0","0"]],"order":"6"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","2","-1","1","-2","2","3","0","2","3","0","-1","-2","-1","1","-2","-1","-1","-1","0"],["0","0","0","1","0","0","1","0","0","-1","0","0","0","0","0","0","-1","-1","-1","0","0","0"],["0","0","0","1","0","0","0","0","1","-1","1","1","1","-1","1","0","0","0","-1","0","-1","0"],["0","0","0","0","2","0","1","-1","-1","0","-1","0","1","-1","0","1","0","0","1","1","0","0"],["0","0","0","-1","2","0","1","-1","0","-1","-1","0","1","-1","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","2","-1","-1","0","-1","-1","0","0","0","0","-1","0","0","1","0","1"],["0","0","0","0","1","0","3","-1","-1","-1","-2","-1","1","0","1","0","-1","1","0","1","0","0"],["0","0","0","1","1","0","0","-1","0","0","1","1","1","-1","0","1","0","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-1","1","0","0","0","1","0","0","1","-1"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","1","0","0","1","0","1","-1","0","1","1","-1","0","-1","0","0","0","0","-1","0"],["0","0","0","-1","1","0","0","-1","-1","1","-1","-1","0","0","0","1","0","1","1","0","1","0"],["0","0","0","1","0","0","-2","1","1","1","1","2","0","-1","-1","0","1","-1","0","0","0","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-2","1","-1","0","0","-1","-1","0","1","0"],["0","0","0","1","1","1","-1","0","2","0","1","2","1","-2","-1","0","1","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","0","0","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","-2","1","1","1","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","0","1","-1","1","1","0","0","1","-1","-1","-1","0","0","-1","-1","0","0","0"]],"order":"6"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","2","-1","1","-2","2","3","0","2","3","0","-1","-2","-1","1","-2","-1","-1","-1","0"],["0","0","0","1","0","0","1","0","0","-1","0","0","0","0","0","0","-1","-1","-1","0","0","0"],["0","0","0","1","0","0","0","0","1","-1","1","1","1","-1","1","0","0","0","-1","0","-1","0"],["0","0","0","0","2","0","1","-1","-1","0","-1","0","1","-1","0","1","0","0","1","1","0","0"],["0","0","0","-1","2","0","1","-1","0","-1","-1","0","1","-1","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","2","-1","-1","0","-1","-1","0","0","0","0","-1","0","0","1","0","1"],["0","0","0","0","1","0","3","-1","-1","-1","-2","-1","1","0","1","0","-1","1","0","1","0","0"],["0","0","0","1","1","0","0","-1","0","0","1","1","1","-1","0","1","0","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-1","1","0","0","0","1","0","0","1","-1"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","1","0","0","1","0","1","-1","0","1","1","-1","0","-1","0","0","0","0","-1","0"],["0","0","0","-1","1","0","0","-1","-1","1","-1","-1","0","0","0","1","0","1","1","0","1","0"],["0","0","0","1","0","0","-2","1","1","1","1","2","0","-1","-1","0","1","-1","0","0","0","0"],["0","0","0","0","-1","0","-1","1","-1","1","0","-1","-2","1","-1","0","0","-1","-1","0","1","0"],["0","0","0","1","1","1","-1","0","2","0","1","2","1","-2","-1","0","1","-1","0","0","-1","0"],["0","0","0","0","-1","0","-1","0","0","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","-2","1","1","1","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","0","1","-1","1","1","0","0","1","-1","-1","-1","0","0","-1","-1","0","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}}]}}]},"Base.Int","String"]}},{"name":"NamedTuple","params":{"names":["source_case","source_result_records","source_number_of_data","group_gap_id","K_isometric","P_gram_equal","P_action_equal","T_action_equal","source_S_action_traces","auxiliary_classes","auxiliary_class_count","conclusion"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]},"Bool","Bool","Bool","Bool",{"name":"Tuple","params":[{"name":"QQFieldElem","params":{"_type":"QQField"}},{"name":"QQFieldElem","params":{"_type":"QQField"}}]},{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0"],"tuple_params":["Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","0","0","1","1","-1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","0","0","0","1","1","-1","0","-1","-1","0","0","-1"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","-1","-1","0","-1","1","0","2","1","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","1","1","1","1","0","0","-2","-1","1","0","0","1","1","0","0"],["0","0","0","0","0","0","1","-2","-1","1","-1","0","-1","0","0","1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","0","1","0","0","0","1","0","-1","0","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","1","1","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","-1","-1","0","0","0","1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","1","1","0","-1","-2","2","-1","1","1","0","-1","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","-1","-1","1","0","1","1","0","0","0"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","-1","0","-2","-2","1","0","0","2","0","0","1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","0","-1","-1","1","0","-1","1","0","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","0","0","1","1","-1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","0","0","0","1","1","-1","0","-1","-1","0","0","-1"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","-1","-1","0","-1","1","0","2","1","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","1","1","1","1","0","0","-2","-1","1","0","0","1","1","0","0"],["0","0","0","0","0","0","1","-2","-1","1","-1","0","-1","0","0","1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","0","1","0","0","0","1","0","-1","0","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","1","1","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","-1","-1","0","0","0","1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","1","1","0","-1","-2","2","-1","1","1","0","-1","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","-1","-1","1","0","1","1","0","0","0"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","-1","0","-2","-2","1","0","0","2","0","0","1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","0","-1","-1","1","0","-1","1","0","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","0","0","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","-1","1","0","1","0","-1","-1","1"],["0","0","0","0","0","0","1","-2","-1","1","-2","-1","-1","0","0","1","1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","0","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","-1","1","-1","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","1","0","1","1","1","0","0","-1","-1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","0","0","1","1","-1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","0","0","0","1","1","-1","0","-1","-1","0","0","-1"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","-1","-1","0","-1","1","0","2","1","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","1","1","1","1","0","0","-2","-1","1","0","0","1","1","0","0"],["0","0","0","0","0","0","1","-2","-1","1","-1","0","-1","0","0","1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","0","1","0","0","0","1","0","-1","0","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","1","1","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","-1","-1","0","0","0","1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","1","1","0","-1","-2","2","-1","1","1","0","-1","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","-1","-1","1","0","1","1","0","0","0"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","-1","0","-2","-2","1","0","0","2","0","0","1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","0","-1","-1","1","0","-1","1","0","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","0","0","1","1","-1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","0","0","0","1","1","-1","0","-1","-1","0","0","-1"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","-1","-1","0","-1","1","0","2","1","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","1","1","1","1","0","0","-2","-1","1","0","0","1","1","0","0"],["0","0","0","0","0","0","1","-2","-1","1","-1","0","-1","0","0","1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","0","1","0","0","0","1","0","-1","0","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","1","1","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","-1","-1","0","0","0","1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","1","1","0","-1","-2","2","-1","1","1","0","-1","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","-1","-1","1","0","1","1","0","0","0"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","-1","0","-2","-2","1","0","0","2","0","0","1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","1","1","0","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","0","-1","-1","1","0","-1","1","0","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}}]}},{"name":"NamedTuple","params":{"names":["order","dimension","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0"],"tuple_params":["Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","2","1","0","1","0","0","-1","-1","0","0","1","1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","-1","-1","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","1","1","1","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","-1","-1","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","-2","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","-2","-1","0","-1","-1","0","1","1","-1","0","-1","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","-1","0","0","1","0","1","1","0","-1","0","-1","0","0","-1"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","1","1","-1","-1","0","-1","1","0","-1"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","2","1","0","1","0","0","-1","-1","0","0","1","1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","-1","-1","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","1","1","1","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","-1","-1","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","-2","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","-2","-1","0","-1","-1","0","1","1","-1","0","-1","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","-1","0","0","1","0","1","1","0","-1","0","-1","0","0","-1"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","1","1","-1","-1","0","-1","1","0","-1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","0","0","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","-1","1","0","1","0","-1","-1","1"],["0","0","0","0","0","0","1","-2","-1","1","-2","-1","-1","0","0","1","1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","0","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","-1","1","-1","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","1","0","1","1","1","0","0","-1","-1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","2","1","0","1","0","0","-1","-1","0","0","1","1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","-1","-1","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","1","1","1","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","-1","-1","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","-2","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","-2","-1","0","-1","-1","0","1","1","-1","0","-1","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","-1","0","0","1","0","1","1","0","-1","0","-1","0","0","-1"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","1","1","-1","-1","0","-1","1","0","-1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","2","1","0","1","0","0","-1","-1","0","0","1","1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","-1","-1","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","1","1","1","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","-1","-1","0","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","-2","-1","0","1","2","-1","1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","-2","-1","0","-1","-1","0","1","1","-1","0","-1","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","-1","0","0","1","0","1","1","0","-1","0","-1","0","0","-1"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","1","1","-1","-1","0","-1","1","0","-1"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}}]}}]},"Base.Int","String"]}}]}},"String"]}},"data":["1","oscar_script_data.mrdi","3","29",[["6","2","2",["216","153"],"true","true","true","true",["-2","-2"],[["3","0",[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","1","0","1","1","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","2","2","0","1","1","0","1","1","0","1","0","0","2","1","2","1","0","0","0"],["3","0","0","0","1","1","1","1","3","3","4","0","4","4","1","1","1","0","1","1","0","0"],["1","0","0","2","0","2","2","2","1","2","0","2","2","0","0","2","0","2","0","0","1","0"],["-3//2","0","0","1//2","0","-1//2","0","0","-3//2","-3//2","-2","0","-3//2","-2","-1//2","-1//2","-1//2","1//2","-1//2","-1//2","0","1//2"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","1","0","1","1","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","2","2","0","1","1","0","1","1","0","1","0","0","2","1","2","1","0","0","0"],["3","0","0","0","1","1","1","1","3","3","4","0","4","4","1","1","1","0","1","1","0","0"],["2","0","0","2","0","2","2","2","1","2","0","2","2","0","0","2","0","2","0","0","1","0"],["-3//2","0","0","1//2","0","-1//2","0","0","-3//2","-3//2","-2","0","-3//2","-2","-1//2","-1//2","-1//2","1//2","-1//2","-1//2","0","1//2"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","1//2","0","0","0","0","1//2","0","0","1//2","0","1//2","1//2","1//2","1//2","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","2//3","0","2//3","2//3","0","1//3","1//3","0","1//3","1//3","0","1//3","0","0","2//3","1//3","2//3","1//3","0","0","0"],["1//2","5//6","5//6","0","1//6","1//6","1//6","1//6","1//2","1//2","2//3","0","2//3","2//3","1//6","1//6","1//6","0","1//6","1//6","0","0"],["2//3","7//18","0","8//9","2//9","2//3","17//18","7//9","1//3","17//18","1//9","5//6","17//18","1//6","1//6","8//9","1//9","8//9","1//9","0","1//3","0"],["0","1//2","1//2","1//2","1//2","0","1//2","1//2","0","0","0","0","1//2","0","0","0","0","1//2","0","0","0","1//2"]]]],"1","one lattice-theoretic equivalence class"],["23","2","2",["108","38"],"true","true","true","true",["-4","-1"],[["6","2",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","1","0","2","1","1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","6","6","2","3","8","7","6","1","5","6","2","0","2","8","1","0"],["0","0","0","0","0","0","0","1","0","2","2","0","1","1","1","1","2","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","1","0","2","1","1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","6","6","2","3","8","7","6","1","5","6","2","0","2","8","1","0"],["0","0","0","0","0","0","0","1","0","2","2","0","1","1","1","1","2","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","1//3","2//3","1//3","0","0","2//3","2//3","2//3","0","0","0","0","1//3","1//3","0","0","0","0"],["0","0","2//3","2//3","1//3","1//3","1//3","0","0","0","1//3","0","2//3","1//3","1//3","0","0","0","1//3","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["1//3","1//3","2//3","2//3","8//9","0","2//3","2//3","2//9","1//3","8//9","7//9","2//3","1//9","5//9","2//3","2//9","0","2//9","8//9","1//9","0"],["1//3","1//3","1//3","1//3","1//3","0","0","1//3","0","2//3","2//3","0","1//3","1//3","1//3","1//3","2//3","0","0","0","0","1//3"]]],["6","2",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","1","0","2","1","1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","6","6","2","3","8","7","6","1","5","6","2","0","2","8","1","0"],["0","0","0","0","0","0","0","1","0","2","2","0","1","1","1","1","2","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","1","0","2","1","1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","6","6","2","3","8","7","6","1","5","6","2","0","2","8","1","0"],["0","0","0","0","0","0","0","1","0","2","2","0","1","1","1","1","2","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["2//3","2//3","2//3","2//3","1//3","1//3","1//3","0","0","2//3","2//3","2//3","0","0","0","0","1//3","1//3","0","0","0","0"],["2//3","2//3","0","0","1//3","0","1//3","0","0","0","1//3","0","2//3","1//3","1//3","0","0","0","1//3","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["2//3","2//3","1//3","1//3","8//9","0","2//3","2//3","2//9","1//3","8//9","7//9","2//3","1//9","5//9","2//3","2//9","0","2//9","8//9","1//9","0"],["2//3","2//3","2//3","2//3","1//3","0","0","1//3","0","2//3","2//3","0","1//3","1//3","1//3","1//3","2//3","0","0","0","0","1//3"]]]],"2","two lattice-theoretic equivalence classes"]],"passed"],"_refs":{"56c2795f-d701-4ca5-bb6f-a43c606dd8b1":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-36","-18","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-18","-12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","4","2","1","0","-1","0","-1","2","-1","-2","1","1","-2","2","1","2","0","2","2"],["0","0","0","2","4","1","0","0","0","0","2","-1","-2","1","0","-2","0","2","0","-1","0","2"],["0","0","0","1","1","4","0","0","-1","1","1","-1","1","1","2","-2","1","-1","1","-1","1","2"],["0","0","0","0","0","0","4","2","2","2","2","-2","-1","-2","1","1","1","-1","2","-1","1","0"],["0","0","0","-1","0","0","2","4","1","2","0","-2","1","-2","1","2","-1","-1","1","-2","-1","1"],["0","0","0","0","0","-1","2","1","4","2","1","-2","-1","0","1","1","-1","-1","2","1","0","-1"],["0","0","0","-1","0","1","2","2","2","4","0","-2","1","-1","2","0","-1","-2","1","-1","-1","0"],["0","0","0","2","2","1","2","0","1","0","4","-2","-2","0","0","-1","1","1","2","0","2","1"],["0","0","0","-1","-1","-1","-2","-2","-2","-2","-2","4","0","1","-1","0","0","1","-2","1","0","-1"],["0","0","0","-2","-2","1","-1","1","-1","1","-2","0","4","0","0","1","-1","-2","-1","0","-1","0"],["0","0","0","1","1","1","-2","-2","0","-1","0","1","0","4","0","-1","0","0","0","2","0","0"],["0","0","0","1","0","2","1","1","1","2","0","-1","0","0","4","-1","1","-2","2","-1","1","1"],["0","0","0","-2","-2","-2","1","2","1","0","-1","0","1","-1","-1","4","-1","-1","0","0","-1","-1"],["0","0","0","2","0","1","1","-1","-1","-1","1","0","-1","0","1","-1","4","0","1","0","2","1"],["0","0","0","1","2","-1","-1","-1","-1","-2","1","1","-2","0","-2","-1","0","4","-1","0","0","1"],["0","0","0","2","0","1","2","1","2","1","2","-2","-1","0","2","0","1","-1","4","0","2","1"],["0","0","0","0","-1","-1","-1","-2","1","-1","0","1","0","2","-1","0","0","0","0","4","0","-2"],["0","0","0","2","0","1","1","-1","0","-1","2","0","-1","0","1","-1","2","0","2","0","4","1"],["0","0","0","2","2","2","0","1","-1","0","1","-1","0","0","1","-1","1","1","1","-2","1","4"]]},"f0066a25-f02b-450d-893a-c11b910b7c2c":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"22"}},"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"20"}},"51122c5e-fb74-4326-bea4-9b9ad447111f":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"2"}},"a815d084-970e-40e8-a5b5-a40176be68f2":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-2","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","2","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","18","9","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","9","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","1","-2","1","-1","-1","0","1","1","-2","-1","2","-2","2","-2"],["0","0","0","0","0","0","1","4","-1","-1","0","-2","-2","-1","2","1","-2","-2","-1","-2","-1","-1"],["0","0","0","0","0","0","1","-1","4","-1","0","0","-1","2","-1","1","-1","-1","0","0","0","-2"],["0","0","0","0","0","0","-2","-1","-1","4","1","0","2","1","-1","-2","2","2","0","0","0","2"],["0","0","0","0","0","0","1","0","0","1","4","-2","1","2","1","1","0","-1","2","-2","2","0"],["0","0","0","0","0","0","-1","-2","0","0","-2","4","0","-1","-2","-2","2","1","0","2","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","1","0","4","0","0","-1","2","2","1","0","0","1"],["0","0","0","0","0","0","0","-1","2","1","2","-1","0","4","-1","1","0","-1","1","0","1","0"],["0","0","0","0","0","0","1","2","-1","-1","1","-2","0","-1","4","2","-2","-1","1","-1","-1","0"],["0","0","0","0","0","0","1","1","1","-2","1","-2","-1","1","2","4","-2","-2","0","0","0","-1"],["0","0","0","0","0","0","-2","-2","-1","2","0","2","2","0","-2","-2","4","2","0","1","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","-1","1","2","-1","-1","-2","2","4","0","1","0","1"],["0","0","0","0","0","0","2","-1","0","0","2","0","1","1","1","0","0","0","4","-1","2","0"],["0","0","0","0","0","0","-2","-2","0","0","-2","2","0","0","-1","0","1","1","-1","4","-1","2"],["0","0","0","0","0","0","2","-1","0","0","2","0","0","1","-1","0","0","0","2","-1","4","0"],["0","0","0","0","0","0","-2","-1","-2","2","0","1","1","0","0","-1","1","1","0","2","0","4"]]},"9f43052a-1973-4441-b3bb-584b5b71b7dd":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"16"}},"285841df-fc2e-4dc6-8b9e-7b83d35fdb41":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"6"}}}}

==> anc/oscar/oscar_result.md <==
# OSCAR Results for Automorphism Groups of Smooth Cubic Fourfolds through Lattice Theory

This file records the outputs of the refined OSCAR lattice search for *Automorphism Groups of Smooth Cubic Fourfolds through Lattice Theory*. The stable fitting refinement is applied before the final group identification. See [`../README.md`](../README.md) for the role of each source and data file.

`Any[]` means that no datum survived for the supplied candidate orders. It does not make a statement about orders not supplied to the search. For a nonempty output, `number_of_data` is the number of surviving primitive-extension data for the fixed conjugacy-class representative on `T`; it is not automatically the number of connected geometric families.

The final field `group_gap_id` identifies the group generated on the embedded coinvariant lattice by the stable discriminant kernel and the refined fitting isometry. It is a GAP SmallGroup ID `(order, id)` when available and the group order is at most `2000`; otherwise it records the group order and `StructureDescription`.

For $S_{3,3}$, the two retained records have different full automorphism groups, with GAP IDs `(216, 157)` and `(216, 170)`. Thus the two families can be distinguished directly by their full automorphism groups.

The entries in the input tuple, the summary table, and the numbered raw-output subsections appear in the same order. The cases settled without a new search are listed separately at the end.

## Tested environment

```text
OSCAR version 1.7.3
AbstractAlgebra.jl v0.48.6
GAP.jl             v0.16.6
Hecke.jl           v0.39.15
Nemo.jl            v0.54.2
Julia Version      1.10.11
Threads            1
```

## Input cases

The following tuple contains the input data for the calculations below. Cases already settled by an independent bound are noted in comments and are not included as separate tuples.

```julia
cases = (
# 3^{1+4}:2.2 generic 2
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 1, 2, -2, 0, -1, 1, 1, -1, -1, -2, -2, -1, 2, -2, -1, -1, -1, -2, 1, 4, 1, 0, -1, 0, -1, 1, 1, 1, -1, -2, -2, -1, -2, -1, -2, -2, -1, 2, 1, 4, -1, 0, -1, 0, 1, 1, 1, -2, -2, -2, 2, -1, -2, -2, -2, -1, -2, 0, -1, 4, 1, 2, -2, 1, 0, 2, 0, 1, -1, -1, 2, -1, 0, -1, 0, 0, -1, 0, 1, 4, 0, 0, 2, -1, 0, 0, -1, 1, -1, 0, 1, 1, -1, 1, -1, 0, -1, 2, 0, 4, -2, 1, 1, 0, 1, 2, 0, -1, 2, 0, -1, 0, 1, 1, -1, 0, -2, 0, -2, 4, 0, -2, -1, 1, 0, 1, 1, -1, 0, 2, 2, -1, 1, 1, 1, 1, 2, 1, 0, 4, 0, 0, -1, -1, 0, 0, -1, -1, 0, -1, -1, -1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 0, -1, 0, 0, 0, -1, -1, 1, -1, 1, 1, 2, 0, 0, -1, 0, 1, 4, -1, -1, -2, 0, 1, -2, -1, -2, 0, -2, -1, -2, 0, 0, 1, 1, -1, 0, -1, 4, 2, 1, -2, 1, 2, 1, 2, 2, -2, -2, -2, 1, -1, 2, 0, -1, 0, -1, 2, 4, 1, 0, 2, 1, 1, 2, 1, -1, -2, -2, -1, 1, 0, 1, 0, -1, -2, 1, 1, 4, -1, 0, 2, 2, 2, 1, 2, -1, 2, -1, -1, -1, 1, 0, 0, 0, -2, 0, -1, 4, 0, -2, 0, 0, -2, -2, -2, -1, 2, 0, 2, -1, -1, 0, 1, 1, 2, 0, 0, 4, 0, 0, 1, 1, -1, -1, -2, -1, 1, 0, 0, -1, 0, -2, 2, 1, 2, -2, 0, 4, 1, 1, 2, -1, -2, -2, 0, 1, -1, 2, 0, -1, -1, 1, 1, 2, 0, 0, 1, 4, 2, 0, -1, -2, -2, -1, -1, 0, 2, -1, -1, -2, 2, 2, 2, 0, 1, 1, 2, 4, 0, -2, -1, -1, 0, 1, 1, -1, -1, 1, 0, 2, 1, 1, -2, 1, 2, 0, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-6,0,0,0,0,3,0,3,0])),
[6]),
# A_6 generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 1, -2, 2, -2, 1, -2, -2, -2, 0, 1, -2, -2, -1, -2, -1, 1, -2, -2, 1, 4, 0, 1, 1, -1, -1, 0, 1, 1, 2, 0, -2, -2, 1, -2, 1, -1, 0, -2, 0, 4, -2, 1, 0, 0, 2, 0, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 2, 1, -2, 4, -2, -1, 0, 0, -1, 1, 1, 0, -2, 0, -2, 0, 1, -2, -2, -2, 1, 1, -2, 4, 0, 0, 0, 2, -1, 0, 1, 0, -1, 2, 0, 0, 2, 1, 1, -1, 0, -1, 0, 4, 0, -2, 0, -2, 0, -2, 0, -1, -1, 1, -1, -1, 1, -2, -1, 0, 0, 0, 0, 4, 1, 1, -1, 0, 0, 1, 0, 1, 0, -2, 1, 1, -2, 0, 2, 0, 0, -2, 1, 4, 0, 1, 1, 2, 0, 2, 1, 1, 0, 1, 0, -2, 1, 0, -1, 2, 0, 1, 0, 4, -1, -1, 0, 1, -1, 2, 0, -1, 0, 1, 0, 1, 1, 1, -1, -2, -1, 1, -1, 4, 0, 2, 0, 0, 0, 0, 2, 0, 0, 1, 2, 1, 1, 0, 0, 0, 1, -1, 0, 4, 0, -2, 0, 0, -1, 1, -1, 0, -2, 0, 2, 0, 1, -2, 0, 2, 0, 2, 0, 4, 1, 1, 0, 1, 1, 1, 0, -2, -2, 1, -2, 0, 0, 1, 0, 1, 0, -2, 1, 4, 1, 1, 1, -1, 1, 1, -1, -2, 1, 0, -1, -1, 0, 2, -1, 0, 0, 1, 1, 4, -1, 2, 0, 0, 0, -2, 1, 1, -2, 2, -1, 1, 1, 2, 0, 0, 0, 1, -1, 4, -1, 0, 2, 1, -1, -2, 1, 0, 0, 1, 0, 1, 0, 0, -1, 1, 1, 2, -1, 4, 0, 0, 0, 1, 1, 1, 1, 0, -1, -2, 0, -1, 2, 1, 1, -1, 0, 0, 0, 4, 0, -1, -2, -1, 1, -2, 2, -1, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 0, 4, 0, -2, 0, 2, -2, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-12,0,0,0,6,9,0,9,6])),
[2]),
# A_6 generic 2 already known
# L_2(7) generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, -1, 2, 1, -2, -2, 1, 1, -2, 2, 2, 1, -2, -1, 2, -1, 1, -1, 2, -1, 4, -2, -2, 2, 0, -1, -1, 1, -1, -2, -2, 1, 2, 0, 2, -2, 2, -1, 2, -2, 4, 2, -1, -2, 2, 1, -1, 2, 1, 2, -1, 0, 2, -1, 0, -2, 2, 1, -2, 2, 4, 0, -1, 2, 2, 0, 0, 2, 1, 0, 0, 1, -2, 0, 0, 2, -2, 2, -1, 0, 4, 1, 0, -1, 2, -2, -1, -2, 2, 1, -1, 0, -1, 1, -1, -2, 0, -2, -1, 1, 4, -2, -1, 0, -2, -1, -1, 0, 0, -1, 1, 0, 0, -1, 1, -1, 2, 2, 0, -2, 4, 2, 0, 1, 2, 0, 1, -1, 1, -2, -1, -1, 0, 1, -1, 1, 2, -1, -1, 2, 4, -1, 0, 1, 0, 1, 0, 2, -1, 0, -1, 1, -2, 1, -1, 0, 2, 0, 0, -1, 4, -2, -1, -1, 1, 0, -2, 0, 0, 2, -2, 2, -1, 2, 0, -2, -2, 1, 0, -2, 4, 1, 2, -1, -1, 1, -1, 0, -1, 1, 2, -2, 1, 2, -1, -1, 2, 1, -1, 1, 4, 0, -1, -2, 0, -2, 1, -1, 1, 1, -2, 2, 1, -2, -1, 0, 0, -1, 2, 0, 4, -1, 0, 0, 0, 1, -1, 1, -2, 1, -1, 0, 2, 0, 1, 1, 1, -1, -1, -1, 4, 0, -1, 0, -1, 0, -1, -1, 2, 0, 0, 1, 0, -1, 0, 0, -1, -2, 0, 0, 4, 1, 2, -2, 1, 1, 2, 0, 2, 1, -1, -1, 1, 2, -2, 1, 0, 0, -1, 1, 4, 0, -1, -1, 2, -1, 2, -1, -2, 0, 1, -2, -1, 0, -1, -2, 0, 0, 2, 0, 4, -1, 0, 0, 1, -2, 0, 0, -1, 0, -1, 0, 0, 0, 1, 1, -1, -2, -1, -1, 4, -1, 0, -1, 2, -2, 0, 1, 0, -1, -1, 2, -1, -1, -1, 0, 1, -1, 0, -1, 4, -1, 2, -1, 2, 2, -1, -1, 0, 1, -2, 1, 1, 1, -1, 1, 2, 0, 0, -1, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-2,1,0,1,10,0,0,0,-28])),
[2]),
# S_5 generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, -2, 2, 1, -1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 0, -1, -1, 1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, -2, -1, 2, -1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 0, -1, -1, -2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, 1, -1, 0, 2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, -1, 1, -1, -1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -2, 0, -1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, -1, 0, 0, 2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 2, -1, -2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 1, -2, 0, -1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 0, -1, -1, 2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 0, 2, -1, 2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -1, 2, 1, 2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, 0, 1, 0, -2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 2, -1, -1, 2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, -1, 1, 0, -2, 0, -2, 0, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 2, -1, 4, 0, -2, 2, -1, -1, -1, -1, 1, -2, 0, 2, -2, -1, 2, 2, 1, -1, 1, 0, 4, 0, 1, -1, 2, -1, 0, -1, 0, 0, -1, 0, -1, -1, 1, 0, -1, 0, -2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[12,0,0,0,-10,5,0,5,-10])),
[2,3,6]),
# S_5 generic 2
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, -1, 1, -1, -2, 2, -1, -1, 2, -2, -1, 2, 2, 2, -2, 2, -2, 2, 1, -1, 4, -1, 2, 0, 1, -1, 2, -1, 2, 2, -1, -2, -2, 2, 1, 0, -1, -1, 1, -1, 4, -2, -2, 0, 1, -1, -1, 0, 0, -1, 0, 0, -2, 0, -2, -1, 2, -1, 2, -2, 4, 1, 0, 0, 2, -1, 0, 2, 1, 0, -1, 1, 1, 0, -1, -1, -2, 0, -2, 1, 4, -2, 0, 1, -1, 1, -1, -1, 0, 0, 2, -2, 1, -1, 0, 2, 1, 0, 0, -2, 4, -2, -1, 2, -1, 0, 1, 0, 1, -1, 1, -1, 1, -1, -1, -1, 1, 0, 0, -2, 4, -1, -1, 1, 0, 0, -1, 0, 0, 0, 1, -2, 0, -1, 2, -1, 2, 1, -1, -1, 4, -1, 1, 1, 0, 0, -2, 1, 1, -1, 0, 0, 2, -1, -1, -1, -1, 2, -1, -1, 4, -1, -1, 2, 1, 2, -1, 1, 0, 2, -1, -2, 2, 0, 0, 1, -1, 1, 1, -1, 4, 0, -2, -2, -2, 2, 0, 1, -2, 0, -1, 2, 0, 2, -1, 0, 0, 1, -1, 0, 4, 0, -1, -1, 0, 1, 0, -1, -1, 2, -1, -1, 1, -1, 1, 0, 0, 2, -2, 0, 4, 2, 2, -1, 2, 0, 2, -1, 2, -2, 0, 0, 0, 0, -1, 0, 1, -2, -1, 2, 4, 1, -2, 1, -1, 2, 1, 2, -2, 0, -1, 0, 1, 0, -2, 2, -2, -1, 2, 1, 4, -1, 0, 0, 1, 0, -2, 2, -2, 1, 2, -1, 0, 1, -1, 2, 0, -1, -2, -1, 4, -1, 2, -1, -1, 2, 1, 0, 1, -2, 1, 0, 1, 1, 0, 1, 2, 1, 0, -1, 4, -1, 1, 0, -2, 0, -2, 0, 1, -1, 1, -1, 0, 1, 0, 0, -1, 0, 2, -1, 4, 0, -2, 2, -1, -1, -1, -1, 1, -2, 0, 2, -2, -1, 2, 2, 1, -1, 1, 0, 4, 0, 1, -1, 2, -1, 0, -1, 0, 0, -1, 0, -1, -1, 1, 0, -1, 0, -2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-20,0,0,0,10,5,0,5,2])),
[6]),
# M_9 generic 1
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 2, 1, 0, -1, 0, -1, 2, -1, -2, 1, 1, -2, 2, 1, 2, 0, 2, 2, 2, 4, 1, 0, 0, 0, 0, 2, -1, -2, 1, 0, -2, 0, 2, 0, -1, 0, 2, 1, 1, 4, 0, 0, -1, 1, 1, -1, 1, 1, 2, -2, 1, -1, 1, -1, 1, 2, 0, 0, 0, 4, 2, 2, 2, 2, -2, -1, -2, 1, 1, 1, -1, 2, -1, 1, 0, -1, 0, 0, 2, 4, 1, 2, 0, -2, 1, -2, 1, 2, -1, -1, 1, -2, -1, 1, 0, 0, -1, 2, 1, 4, 2, 1, -2, -1, 0, 1, 1, -1, -1, 2, 1, 0, -1, -1, 0, 1, 2, 2, 2, 4, 0, -2, 1, -1, 2, 0, -1, -2, 1, -1, -1, 0, 2, 2, 1, 2, 0, 1, 0, 4, -2, -2, 0, 0, -1, 1, 1, 2, 0, 2, 1, -1, -1, -1, -2, -2, -2, -2, -2, 4, 0, 1, -1, 0, 0, 1, -2, 1, 0, -1, -2, -2, 1, -1, 1, -1, 1, -2, 0, 4, 0, 0, 1, -1, -2, -1, 0, -1, 0, 1, 1, 1, -2, -2, 0, -1, 0, 1, 0, 4, 0, -1, 0, 0, 0, 2, 0, 0, 1, 0, 2, 1, 1, 1, 2, 0, -1, 0, 0, 4, -1, 1, -2, 2, -1, 1, 1, -2, -2, -2, 1, 2, 1, 0, -1, 0, 1, -1, -1, 4, -1, -1, 0, 0, -1, -1, 2, 0, 1, 1, -1, -1, -1, 1, 0, -1, 0, 1, -1, 4, 0, 1, 0, 2, 1, 1, 2, -1, -1, -1, -1, -2, 1, 1, -2, 0, -2, -1, 0, 4, -1, 0, 0, 1, 2, 0, 1, 2, 1, 2, 1, 2, -2, -1, 0, 2, 0, 1, -1, 4, 0, 2, 1, 0, -1, -1, -1, -2, 1, -1, 0, 1, 0, 2, -1, 0, 0, 0, 0, 4, 0, -2, 2, 0, 1, 1, -1, 0, -1, 2, 0, -1, 0, 1, -1, 2, 0, 2, 0, 4, 1, 2, 2, 2, 0, 1, -1, 0, 1, -1, 0, 0, 1, -1, 1, 1, 1, -2, 1, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[-6,0,0,0,-6,0,0,0,18])),
[3]),
# N_{72} generic 2
(integer_lattice(; gram=matrix(ZZ, 19, 19, [4, 1, -2, -1, -1, 1, 2, 1, -1, -1, 2, 2, 1, -2, -2, -1, -2, 2, -2, 1, 4, -2, -2, 1, -1, 1, 2, -2, 1, 2, -1, 2, -2, -2, -2, -2, 0, -1, -2, -2, 4, 0, 1, 1, 0, -2, 2, -1, -1, 0, -2, 2, 2, 1, 2, -1, 0, -1, -2, 0, 4, -2, -1, -2, -1, 0, 0, -2, 1, -1, 0, 1, 2, 2, -1, 2, -1, 1, 1, -2, 4, 1, 1, -1, 0, 0, 0, -2, 1, 1, -1, 0, 0, 0, -1, 1, -1, 1, -1, 1, 4, 2, 0, 1, -2, 1, 0, 0, 0, -1, 1, 1, 2, -2, 2, 1, 0, -2, 1, 2, 4, 0, -1, -2, 2, 1, 0, -1, -1, 0, -1, 2, -2, 1, 2, -2, -1, -1, 0, 0, 4, -1, 0, 1, 0, 2, -1, -1, -2, -1, 0, -1, -1, -2, 2, 0, 0, 1, -1, -1, 4, -1, 0, -1, -1, 2, 2, 0, 1, -1, 1, -1, 1, -1, 0, 0, -2, -2, 0, -1, 4, -1, -1, 1, 0, -1, 0, 0, 0, 1, 2, 2, -1, -2, 0, 1, 2, 1, 0, -1, 4, 0, 1, -2, -1, -1, -2, 1, -1, 2, -1, 0, 1, -2, 0, 1, 0, -1, -1, 0, 4, -1, -1, 0, 0, 0, 1, -1, 1, 2, -2, -1, 1, 0, 0, 2, -1, 1, 1, -1, 4, -1, -2, -1, -1, 0, -1, -2, -2, 2, 0, 1, 0, -1, -1, 2, 0, -2, -1, -1, 4, 2, 1, 1, -1, 1, -2, -2, 2, 1, -1, -1, -1, -1, 2, -1, -1, 0, -2, 2, 4, 0, 1, -2, 2, -1, -2, 1, 2, 0, 1, 0, -2, 0, 0, -1, 0, -1, 1, 0, 4, 2, 1, 1, -2, -2, 2, 2, 0, 1, -1, -1, 1, 0, -2, 0, -1, 1, 1, 2, 4, 0, 1, 2, 0, -1, -1, 0, 2, 2, 0, -1, 0, 1, 1, 0, -1, -2, 1, 0, 4, -1, -2, -1, 0, 2, -1, -2, -2, -1, 1, 1, -1, -1, -1, 1, 2, 1, 1, -1, 4])),
integer_lattice(; gram=matrix(ZZ,3,3,[2,5,-2,5,2,-2,-2,-2,-4])),
[6]),
# T_{48} already known
# 3^{1+4}:2 generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 1, -2, -1, -2, 1, 2, -1, -2, 2, -1, -2, 1, 2, -2, -1, 1, -2, 1, 4, -2, 1, 1, 2, 1, -2, 0, 2, -2, 1, -1, -1, -2, -2, 1, -1, -2, -2, 4, 1, 1, -2, -1, 2, 2, -1, 1, 1, -1, -1, 2, 2, 0, 2, -1, 1, 1, 4, 0, -1, -1, 1, 2, 1, 1, 2, 0, -2, -1, 1, 1, 2, -2, 1, 1, 0, 4, 1, -1, 0, 1, 0, -1, 2, -1, -1, 1, -1, -1, 0, 1, 2, -2, -1, 1, 4, 0, -2, -1, 2, -2, -1, -1, 0, 0, -2, -1, -2, 2, 1, -1, -1, -1, 0, 4, -2, -2, 1, -1, 0, 1, 0, -1, 0, 2, -2, -1, -2, 2, 1, 0, -2, -2, 4, 1, -1, 1, 0, 0, 1, 0, 2, 0, 2, -2, 0, 2, 2, 1, -1, -2, 1, 4, 0, 0, 1, -2, -1, 1, 0, -1, 2, 2, 2, -1, 1, 0, 2, 1, -1, 0, 4, -2, 0, 0, 0, -1, -1, 0, -1, -1, -2, 1, 1, -1, -2, -1, 1, 0, -2, 4, 0, 2, 0, 0, 2, 0, 2, -2, 1, 1, 2, 2, -1, 0, 0, 1, 0, 0, 4, 0, -2, 0, 0, 1, 1, 1, -1, -1, 0, -1, -1, 1, 0, -2, 0, 2, 0, 4, 1, -1, 1, 0, 0, 2, -1, -1, -2, -1, 0, 0, 1, -1, 0, 0, -2, 1, 4, -1, 0, -1, -1, -2, -2, 2, -1, 1, 0, -1, 0, 1, -1, 0, 0, -1, -1, 4, 0, -2, 0, -1, -2, 2, 1, -1, -2, 0, 2, 0, -1, 2, 0, 1, 0, 0, 4, 1, 2, 1, 1, 0, 1, -1, -1, 2, 0, -1, 0, 0, 1, 0, -1, -2, 1, 4, 0, -2, -1, 2, 2, 0, -2, -2, 2, 2, -1, 2, 1, 0, -1, 0, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[0,3,0,0,3,0,0,0,0,0,0,3,0,0,3,0])),
[4,6,12]),
# A_{4,3} generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, 1, -1, -2, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 1, 2, 2, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 2, -1, -1, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 0, -2, -1, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, -2, 1, 1, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 0, -1, -1, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 0, 0, 2, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 1, 0, 2, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 2, 2, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 2, -1, 0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, -1, 2, 1, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, -1, -1, 1, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 0, 0, -1, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -1, 1, 2, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 0, 0, 0, 1, 1, 2, 0, -2, 0, 0, 1, 0, 2, -1, -1, 0, -1, 0, 4, 0, -1, -1, 2, -1, -2, 1, -1, 0, 0, 2, -1, 2, -1, 0, 1, 0, 0, 4, 1, -2, 2, -1, -1, 1, -1, 2, 2, 2, 0, 1, 1, -1, 2, 0, -1, 1, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[0,0,0,6,0,0,6,0,0,6,6,3,6,0,3,6])),
[2,3,6]),
# A_{4,3} generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -1, 1, 2, -2, 2, -1, -1, -1, 1, -2, -2, 2, -2, -1, 1, -1, -2, -1, 4, 1, -1, 0, 0, 2, 2, 2, 1, 1, -1, 1, 1, -1, 1, 2, 2, 1, 1, 4, 2, -1, 2, 0, 0, -1, 2, -1, -1, 2, -2, 0, 2, -1, -1, 2, -1, 2, 4, -1, 2, 0, 0, -1, 0, -2, 0, 2, -2, -1, 0, -2, -1, -2, 0, -1, -1, 4, 0, -1, 0, -1, -2, 2, 0, 0, 0, 2, -2, 1, 1, 2, 0, 2, 2, 0, 4, 0, -1, -1, 1, 0, -1, 2, -2, 0, 0, -1, -1, -1, 2, 0, 0, -1, 0, 4, 2, 2, 1, 0, 1, 0, 1, -1, 0, 0, 2, -1, 2, 0, 0, 0, -1, 2, 4, 1, 0, -1, 1, 0, 0, 0, 1, 0, 2, -1, 2, -1, -1, -1, -1, 2, 1, 4, 0, 1, 1, -1, 2, -2, 0, 2, 2, 1, 1, 2, 0, -2, 1, 1, 0, 0, 4, 0, -1, 0, 0, 0, 2, -1, 0, -2, 1, -1, -2, 2, 0, 0, -1, 1, 0, 4, 0, -1, 2, 1, -1, 2, 1, -2, -1, -1, 0, 0, -1, 1, 1, 1, -1, 0, 4, -2, 1, 0, -1, -1, 1, 2, 1, 2, 2, 0, 2, 0, 0, -1, 0, -1, -2, 4, -2, -1, 0, 0, -1, -2, 1, -2, -2, 0, -2, 1, 0, 2, 0, 2, 1, -2, 4, -1, -1, 1, 2, -1, -1, 0, -1, 2, 0, -1, 0, -2, 0, 1, 0, -1, -1, 4, 0, 0, 0, 1, 1, 2, 0, -2, 0, 0, 1, 0, 2, -1, -1, 0, -1, 0, 4, 0, -1, -1, 2, -1, -2, 1, -1, 0, 0, 2, -1, 2, -1, 0, 1, 0, 0, 4, 1, -2, 2, -1, -1, 1, -1, 2, 2, 2, 0, 1, 1, -1, 2, 0, -1, 1, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[8,4,0,0,4,8,0,0,0,0,-2,-1,0,0,-1,-2])),
[6]),
# A_5 generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 1, 0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 1, -2, 1, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 2, 2, 1, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 2, 0, -2, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 1, 1, -1, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 1, 2, 3, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 1, -2, 1, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 0, 1, 1, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -1, 0, 0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, -1, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -2, 0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 2, 1, 0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 1, -1, -1, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, -1, -1, 1, -2, 1, 2, 2, 1, 1, 1, 0, 1, -1, 0, -2, 2, 1, -1, 4, 1, 1, 1, -2, 2, 0, 1, 2, -2, 1, 1, 0, 0, -2, 1, -1, -1, 1, 4, 0, 0, 1, 1, -2, -1, 3, 1, 1, 1, 0, -1, 0, 0, -1, 1, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[4,2,0,0,2,4,0,0,0,0,-10,-5,0,0,-5,-10])),
[2,3,6]),
# A_5 generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -2, -1, -2, 0, 2, -1, 2, 1, 0, -1, 1, -2, -2, 2, -2, 1, 0, -2, 4, -1, 2, 0, -1, 2, -1, 0, 1, -1, 0, 1, 2, 0, 1, -2, 1, -1, -1, 4, 0, -1, 1, 0, 0, 1, -2, 1, -2, 2, -1, -2, 2, 2, 1, -2, 2, 0, 6, 2, -3, 1, 0, 1, -1, 0, -2, 3, 3, -1, 2, 0, -2, 0, 0, -1, 2, 4, -1, 0, 1, 0, 1, 1, -1, 0, 2, 0, 1, 1, -1, 2, -1, 1, -3, -1, 6, -1, 2, 2, 0, -2, -1, -1, -2, 2, 1, 2, 3, -1, 2, 0, 1, 0, -1, 4, 0, 1, -1, 1, 1, 0, 1, 0, 1, -2, 1, 2, -1, 0, 0, 1, 2, 0, 4, 1, -1, -1, -1, 0, 0, 2, 0, 1, 1, 1, 0, 1, 1, 0, 2, 1, 1, 4, -1, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, -2, -1, 1, 0, -1, -1, -1, 4, 0, 1, -1, 1, 0, -1, 0, 0, -1, -1, 1, 0, 1, -2, 1, -1, 0, 0, 4, 0, 0, 1, -2, 0, 0, -1, 1, 0, -2, -2, -1, -1, 1, -1, -1, 1, 0, 4, -2, -1, 1, -2, -2, 0, -2, 1, 2, 3, 0, -1, 0, 0, 0, -1, 0, -2, 4, 1, -2, 2, 1, 0, -2, 2, -1, 3, 2, -2, 1, 0, 0, 1, 1, -1, 1, 4, 0, 1, -1, -1, 2, 0, -2, -1, 0, 2, 0, 2, 1, 0, -2, 1, -2, 0, 4, -1, -1, 1, -2, 1, 2, 2, 1, 1, 1, 0, 1, -1, 0, -2, 2, 1, -1, 4, 1, 1, 1, -2, 2, 0, 1, 2, -2, 1, 1, 0, 0, -2, 1, -1, -1, 1, 4, 0, 0, 1, 1, -2, -1, 3, 1, 1, 1, 0, -1, 0, 0, -1, 1, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[-2,1,0,0,1,2,0,0,0,0,4,2,0,0,2,-4])),
[6]),
# 3^2.4 generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, -1, -2, 2, 1, -1, -2, 2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, -2, -1, 0, 3, 2, -3, 0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, -1, -1, 2, -1, -2, -1, -1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 0, -1, 1, 0, 0, 0, 1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 1, 0, 0, 2, 2, 0, -2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, -2, -1, 1, 1, 1, -2, 1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, -1, -1, -1, 1, 3, -1, 0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, 1, 2, 0, -2, -2, 0, -1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, 1, 2, 0, -2, -2, 2, 1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, -1, -2, 2, 0, 0, -1, -2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, 0, 0, 0, -2, -1, 1, -1, -2, -1, 0, 1, 2, -2, -1, 1, 1, -1, 0, 4, 2, 0, 0, 0, 2, -2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, 2, 4, -2, -1, 0, 2, 2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 0, -2, 4, 1, -1, -1, 1, 3, -1, 0, 2, 0, 1, 1, -2, -2, 0, -2, 0, -1, 1, 4, 2, -1, -1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 0, 0, -1, 2, 4, 0, -2, -3, -1, 0, 0, 2, -2, -1, 0, 2, -1, 1, 2, 2, -1, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[-6,0,0,0,0,-6,0,0,0,0,6,3,0,0,3,6])),
[2,3,6]),
# 3^2.4 generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 2, 0, -1, 1, -2, 0, 1, 0, -1, 1, -2, -1, -2, 2, 1, -1, -2, 2, 6, -1, -2, 2, -2, 2, 3, -1, -3, 0, -3, -2, -1, 0, 3, 2, -3, 0, -1, 4, 1, -2, 0, 1, -2, 1, 1, 2, 2, -1, -1, 2, -1, -2, -1, -1, -2, 1, 4, -2, 2, 1, -2, -1, 1, 1, 1, 0, -1, 1, 0, 0, 0, 1, 2, -2, -2, 4, 0, -1, 3, -1, -2, 0, -2, 1, 0, 0, 2, 2, 0, -2, -2, 0, 2, 0, 4, -1, 0, -1, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 2, 1, 1, -1, -1, 4, 0, 0, -1, 1, 0, -2, -1, 1, 1, 1, -2, 1, 3, -2, -2, 3, 0, 0, 6, -2, -3, 1, -1, -1, -1, -1, 1, 3, -1, 0, -1, 1, -1, -1, -1, 0, -2, 4, 2, -1, 0, 1, 2, 0, -2, -2, 0, -1, -3, 1, 1, -2, 1, -1, -3, 2, 4, -1, 1, 1, 2, 0, -2, -2, 2, 1, 0, 2, 1, 0, 1, 1, 1, -1, -1, 4, 1, -1, -2, 2, 0, 0, -1, -2, -3, 2, 1, -2, 1, 0, -1, 0, 1, 1, 4, 0, 0, 0, -2, -1, 1, -1, -2, -1, 0, 1, 2, -2, -1, 1, 1, -1, 0, 4, 2, 0, 0, 0, 2, -2, -1, -1, -1, 0, 1, -1, -1, 2, 2, -2, 0, 2, 4, -2, -1, 0, 2, 2, 0, 2, 1, 0, 0, 1, -1, 0, 0, 2, 0, 0, -2, 4, 1, -1, -1, 1, 3, -1, 0, 2, 0, 1, 1, -2, -2, 0, -2, 0, -1, 1, 4, 2, -1, -1, 2, -2, 0, 2, 1, 1, 3, -2, -2, 0, -1, 0, 0, -1, 2, 4, 0, -2, -3, -1, 0, 0, 2, -2, -1, 0, 2, -1, 1, 2, 2, -1, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[18,0,0,0,0,2,0,0,0,0,-2,-1,0,0,-1,-2])),
[6]),
# S_{3,3} generic 2
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 2, 2, 1, -2, 2, 2, -2, -2, 2, -1, -2, 2, -2, 1, 1, -2, 1, 2, 4, 2, -1, -2, 2, 2, 0, -2, 2, -2, -2, 2, -2, 0, 0, -1, 0, 2, 2, 4, -1, -2, 2, 2, 0, -2, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, -1, -1, 4, 1, 1, 1, 0, -1, 1, -1, -1, 0, 0, -1, -1, 0, -1, -2, -2, -2, 1, 4, -2, -2, 0, 0, -2, 1, 1, -1, 1, -2, -2, 1, -2, 2, 2, 2, 1, -2, 4, 2, 0, -2, 2, -1, -1, 1, -1, 0, 0, 0, 0, 2, 2, 2, 1, -2, 2, 4, 0, -2, 2, -1, -1, 1, -1, 0, 1, 0, 0, -2, 0, 0, 0, 0, 0, 0, 4, 0, 0, -1, 0, -2, 2, -1, -1, 1, -1, -2, -2, -2, -1, 0, -2, -2, 0, 4, -1, 1, 1, -1, 1, 1, 1, 0, 1, 2, 2, 1, 1, -2, 2, 2, 0, -1, 4, -1, -1, 1, -1, 1, 1, 0, 1, -1, -2, 0, -1, 1, -1, -1, -1, 1, -1, 4, 2, -1, 1, 1, 1, 1, 1, -2, -2, 0, -1, 1, -1, -1, 0, 1, -1, 2, 4, -2, 2, 0, 0, 2, 0, 2, 2, 0, 0, -1, 1, 1, -2, -1, 1, -1, -2, 4, -2, 0, 0, -1, 0, -2, -2, 0, 0, 1, -1, -1, 2, 1, -1, 1, 2, -2, 4, -1, -1, 2, 0, 1, 0, 1, -1, -2, 0, 0, -1, 1, 1, 1, 0, 0, -1, 4, 2, -1, 2, 1, 0, 1, -1, -2, 0, 1, -1, 1, 1, 1, 0, 0, -1, 2, 4, -1, 2, -2, -1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 2, -1, 2, -1, -1, 4, 0, 1, 0, 1, -1, -2, 0, 0, -1, 1, 1, 1, 0, 0, 0, 2, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ,4,4,[-4,-2,0,0,-2,-4,0,0,0,0,6,3,0,0,3,6])),
[6]),
# F_{21} generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, -1, -1, 1, 1, -1, -1, 2, -1, -1, 2, -2, 2, 2, -1, -1, 1, 2, -1, 4, 1, -2, 1, 2, 2, -2, 1, 2, 1, -1, 0, 1, 1, 2, -2, 0, -1, 1, 4, -1, -1, 2, -1, -1, 2, -1, -1, 0, -2, 0, 2, 2, 1, 1, 1, -2, -1, 4, -1, -2, -2, 2, -2, -2, 1, 1, 0, 1, -2, -1, 0, 0, 1, 1, -1, -1, 4, 1, 2, -1, 1, 1, 1, -2, 0, 1, -1, 1, 0, 1, -1, 2, 2, -2, 1, 4, 1, -1, 2, 0, -1, 0, -2, 1, 2, 1, -1, 0, -1, 2, -1, -2, 2, 1, 4, -2, 0, 2, 0, 0, 0, 0, 0, 1, -2, -1, 2, -2, -1, 2, -1, -1, -2, 4, -2, -2, 0, 0, 1, 1, 0, -2, 0, 1, -1, 1, 2, -2, 1, 2, 0, -2, 4, 1, -1, -1, -2, 0, 1, 1, 1, 1, -1, 2, -1, -2, 1, 0, 2, -2, 1, 4, 0, -1, 1, -1, 0, 1, -1, 0, 2, 1, -1, 1, 1, -1, 0, 0, -1, 0, 4, -2, 2, 2, -2, 0, 0, 0, -2, -1, 0, 1, -2, 0, 0, 0, -1, -1, -2, 4, -1, -1, 0, -1, -1, -2, 2, 0, -2, 0, 0, -2, 0, 1, -2, 1, 2, -1, 4, 0, -1, -1, 0, 0, 2, 1, 0, 1, 1, 1, 0, 1, 0, -1, 2, -1, 0, 4, -1, 0, -1, 1, -1, 1, 2, -2, -1, 2, 0, 0, 1, 0, -2, 0, -1, -1, 4, 1, 0, 0, -1, 2, 2, -1, 1, 1, 1, -2, 1, 1, 0, -1, -1, 0, 1, 4, 0, 1, 1, -2, 1, 0, 0, -1, -2, 0, 1, -1, 0, -1, 0, -1, 0, 0, 4, 1, 2, 0, 1, 0, 1, 0, -1, 1, 1, 0, 0, -2, 0, 1, 0, 1, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 4,4, [-2, 1, 0, 0,1, 10, 0, 0,0, 0, 0, 7,0, 0, 7, 0])),
[2,3,6]),
# Hol(5) generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 1, -1, 1, 1, -1, 2, -2, -2, 1, 2, 2, -1, 1, -2, -2, 2, 1, 1, 4, 1, 0, -1, 1, 0, 0, 1, 2, 0, -1, -2, 1, -2, -2, 2, 2, -1, 1, 4, 1, -2, 2, -2, -1, 0, -1, -2, -2, -1, 1, 1, 1, -1, -1, 1, 0, 1, 4, 1, 0, 1, -1, 0, 0, 1, 1, 1, 2, 1, -1, 1, 1, 1, -1, -2, 1, 4, -2, 2, 0, 0, 1, 1, 1, 2, 1, -1, -1, 0, 1, -1, 1, 2, 0, -2, 4, -2, 1, 0, -1, 0, -1, -1, 1, 1, 1, -1, -1, 2, 0, -2, 1, 2, -2, 4, 0, -1, 2, 1, 2, 1, 1, -1, -1, 2, 2, -2, 0, -1, -1, 0, 1, 0, 4, 2, 0, 0, -1, 1, -1, 0, 1, -1, 0, -2, 1, 0, 0, 0, 0, -1, 2, 4, 1, -1, -1, 0, -1, 0, 0, 0, 1, 1, 2, -1, 0, 1, -1, 2, 0, 1, 4, 0, 1, 0, 1, -2, -2, 2, 2, 2, 0, -2, 1, 1, 0, 1, 0, -1, 0, 4, 2, 0, 1, -1, -2, 1, 1, 2, -1, -2, 1, 1, -1, 2, -1, -1, 1, 2, 4, 0, 0, 0, -1, 1, 1, -1, -2, -1, 1, 2, -1, 1, 1, 0, 0, 0, 0, 4, 0, 1, 0, -1, 0, 1, 1, 1, 2, 1, 1, 1, -1, -1, 1, 1, 0, 0, 4, 0, -1, 1, 1, -2, -2, 1, 1, -1, 1, -1, 0, 0, -2, -1, 0, 1, 0, 4, 2, -1, -1, -2, -2, 1, -1, -1, 1, -1, 1, 0, -2, -2, -1, 0, -1, 2, 4, -2, -2, 2, 2, -1, 1, 0, -1, 2, -1, 0, 2, 1, 1, -1, 1, -1, -2, 4, 2, 1, 2, -1, 1, 1, -1, 2, 0, 1, 2, 1, 1, 0, 1, -1, -2, 2, 4])),
integer_lattice(; gram=matrix(ZZ, 4,4, [10,0,0,0,0,10,0,0,0,0,-2,1,0,0,1,-8])),
[2,3,6]),
# QD_{16} generic 1
(integer_lattice(; gram=matrix(ZZ, 18, 18, [4, 1, 1, 1, 1, 2, 1, -2, 1, 2, 1, -1, 2, 1, 1, -2, -2, -1, 1, 4, -1, -1, 2, 1, 2, -2, 2, 2, 0, 1, -1, -1, -1, -2, -2, -2, 1, -1, 4, 2, 1, 2, 1, -1, -2, 0, 2, -2, 2, 2, 2, -1, 1, -1, 1, -1, 2, 4, -1, 1, 0, -1, -1, 0, 0, -2, 1, 1, 0, 1, 0, 1, 1, 2, 1, -1, 4, 2, 1, -2, 0, 2, 1, 1, 1, 1, 0, -2, -1, -2, 2, 1, 2, 1, 2, 4, 2, -2, 0, 2, 2, 0, 1, 1, 1, -1, -1, -2, 1, 2, 1, 0, 1, 2, 4, -2, 0, 2, 1, -1, -1, -1, 0, -1, 0, -2, -2, -2, -1, -1, -2, -2, -2, 4, -1, -2, 0, 1, 0, -1, 0, 1, 2, 1, 1, 2, -2, -1, 0, 0, 0, -1, 4, 0, 0, 1, -1, 0, -1, -1, -2, 0, 2, 2, 0, 0, 2, 2, 2, -2, 0, 4, 0, 0, 0, 0, 0, -1, -2, -2, 1, 0, 2, 0, 1, 2, 1, 0, 0, 0, 4, -1, 2, 1, 2, -1, 1, -1, -1, 1, -2, -2, 1, 0, -1, 1, 1, 0, -1, 4, -1, -1, -1, 0, -1, -1, 2, -1, 2, 1, 1, 1, -1, 0, -1, 0, 2, -1, 4, 2, 2, -1, 0, 0, 1, -1, 2, 1, 1, 1, -1, -1, 0, 0, 1, -1, 2, 4, 2, -1, -1, 0, 1, -1, 2, 0, 0, 1, 0, 0, -1, 0, 2, -1, 2, 2, 4, -1, 0, -1, -2, -2, -1, 1, -2, -1, -1, 1, -1, -1, -1, 0, -1, -1, -1, 4, 1, 2, -2, -2, 1, 0, -1, -1, 0, 2, -2, -2, 1, -1, 0, -1, 0, 1, 4, 1, -1, -2, -1, 1, -2, -2, -2, 1, 0, -2, -1, -1, 0, 0, -1, 2, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 4,4, [0,8,0,0,8,0,0,0,0,0,6,0,0,0,0,-4])),
[2]),
# S_4 generic 1
(integer_lattice(; gram=matrix(ZZ, 17, 17, [4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 2, -1, 2, 2, -2, 1, 1, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 1, 0, 2, 0, -2, -1, -1, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 0, 1, 0, 1, 0, 1, -1, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 2, 1, 1, 2, -1, 0, 1, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 1, 1, 0, 2, -1, 1, 0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, -1, 0, -1, -2, 1, -1, 1, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -2, 0, -2, -1, 2, 0, 2, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -1, -2, -1, 0, 1, 1, 1, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, -1, 1, -1, -2, -1, 0, 4, 0, 2, 1, -2, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0, -2, 0, 0, 4, -1, 0, 1, -1, 0, 2, 2, 0, 1, 0, 0, -1, -2, -1, 0, 2, -1, 4, 0, -2, -1, 0, 2, 0, 1, 2, 0, 2, -2, -1, 0, 0, 1, 0, 0, 4, -1, 2, 1, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -2, 1, -2, -1, 4, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 2, 1, 4, 0, 1, -1, -1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 5,5, [0,0,0,0,2,0,-6,0,0,1,0,0,6,0,1,0,0,0,12,0,2,1,1,0,2])),
[2,3,6]),
# S_4 generic 2
(integer_lattice(; gram=matrix(ZZ, 17, 17, [4, 2, 2, 1, 0, 2, -1, -1, -1, 2, 2, -1, 2, 2, -2, 1, 1, 2, 4, 2, -1, 1, 2, 0, -2, -2, 1, 1, 0, 2, 0, -2, -1, -1, 2, 2, 4, 0, -1, 2, -1, -1, -2, 2, 0, 1, 0, 1, 0, 1, -1, 1, -1, 0, 4, -2, 0, -2, -1, -1, -1, 2, 1, 1, 2, -1, 0, 1, 0, 1, -1, -2, 4, 1, 2, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 2, 2, 2, 0, 1, 4, -1, -1, -1, 1, 1, 1, 0, 2, -1, 1, 0, -1, 0, -1, -2, 2, -1, 4, 2, 0, 1, -1, 0, -1, -2, 1, -1, 1, -1, -2, -1, -1, 1, -1, 2, 4, 2, 1, -2, 0, -2, -1, 2, 0, 2, -1, -2, -2, -1, 1, -1, 0, 2, 4, 0, -1, -2, -1, 0, 1, 1, 1, 2, 1, 2, -1, 0, 1, 1, 1, 0, 4, 0, 0, 0, 0, 0, 1, 1, 2, 1, 0, 2, -1, 1, -1, -2, -1, 0, 4, 0, 2, 1, -2, 0, 0, -1, 0, 1, 1, -1, 1, 0, 0, -2, 0, 0, 4, -1, 0, 1, -1, 0, 2, 2, 0, 1, 0, 0, -1, -2, -1, 0, 2, -1, 4, 0, -2, -1, 0, 2, 0, 1, 2, 0, 2, -2, -1, 0, 0, 1, 0, 0, 4, -1, 2, 1, -2, -2, 0, -1, 0, -1, 1, 2, 1, 0, -2, 1, -2, -1, 4, 1, 0, 1, -1, 1, 0, 0, 1, -1, 0, 1, 1, 0, -1, -1, 2, 1, 4, 0, 1, -1, -1, 1, 1, 0, 1, 2, 1, 1, 0, 0, 0, 1, 0, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 5,5, [2,0,-1,0,1,0,-2,-1,0,1,-1,-1,2,0,0,0,0,0,4,0,1,1,0,0,-6])),
[6]),
# Q_8 generic 1
(integer_lattice(; gram=matrix(ZZ, 17, 17, [4, 0, -1, 1, -1, 0, 1, 0, -1, -2, 1, -1, 1, -2, -2, -2, 1, 0, 4, -2, -2, -2, -2, 2, -2, -1, -1, 2, 2, 2, 2, 2, 1, -2, -1, -2, 4, 2, 2, 1, 0, 0, 2, 2, -2, -1, -1, 0, -1, -1, 0, 1, -2, 2, 4, 2, 2, 0, 1, 0, 1, 0, -1, 0, -1, -1, -2, 0, -1, -2, 2, 2, 4, 2, -1, 1, 0, 2, -2, 0, -2, 0, 0, -1, 1, 0, -2, 1, 2, 2, 4, -2, 1, -1, 2, -1, 0, -2, -1, -1, -2, 0, 1, 2, 0, 0, -1, -2, 4, -2, 0, -1, 2, 1, 2, 0, 1, 0, -1, 0, -2, 0, 1, 1, 1, -2, 4, 1, 1, -1, -2, 0, -1, -1, 0, 2, -1, -1, 2, 0, 0, -1, 0, 1, 4, 0, -2, -2, 0, 0, 0, 0, 0, -2, -1, 2, 1, 2, 2, -1, 1, 0, 4, -1, 0, -1, 1, 0, 0, 0, 1, 2, -2, 0, -2, -1, 2, -1, -2, -1, 4, 1, 2, 0, 1, 1, -1, -1, 2, -1, -1, 0, 0, 1, -2, -2, 0, 1, 4, 0, 1, 2, 1, -2, 1, 2, -1, 0, -2, -2, 2, 0, 0, -1, 2, 0, 4, 1, 0, 1, -1, -2, 2, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 1, 4, 2, 1, -2, -2, 2, -1, -1, 0, -1, 1, -1, 0, 0, 1, 2, 0, 2, 4, 1, -2, -2, 1, -1, -2, -1, -2, 0, 0, 0, 0, 1, 1, 1, 1, 1, 4, 0, 1, -2, 0, 0, 1, 0, -1, 2, 0, 0, -1, -2, -1, -2, -2, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 5,5, [0,0,0,0,4,0,4,0,0,2,0,0,-4,0,2,0,0,0,6,0,4,2,2,0,4])),
[2,3,4]),
# A_{3,3} generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -1, 2, -2, 2, -2, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -2, -1, -2, -1, -1, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -1, 0, 0, 0, -2, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 2, 0, 0, 0, 2, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, -1, 2, -2, 2, 0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 1, 0, 2, 0, 1, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 2, 1, 0, 0, 1, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, -1, 1, 0, 1, 0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -1, 1, -1, -1, 0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -2, 0, 0, 0, -1, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 2, 0, 1, 0, 1, -1, -2, -1, 2, -1, 1, 2, -1, -1, -2, 2, 4, 0, 1, 0, 1, 2, -1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 4, -1, 2, 0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 1, -1, 4, -1, 2, 2, -1, 0, 0, 2, 0, 0, 1, -1, 0, 0, 0, 2, -1, 4, 0, -2, -1, -2, 2, 0, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,3,0,0,0,0,3,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,6,3,0,0,0,0,3,6])),
[2,3,4,6,12]),
# A_{3,3} generic 2
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, 1, -2, 1, -1, -1, 0, 1, 1, -2, -1, 2, -2, 2, -2, 1, 4, -1, -1, 0, -2, -2, -1, 2, 1, -2, -2, -1, -2, -1, -1, 1, -1, 4, -1, 0, 0, -1, 2, -1, 1, -1, -1, 0, 0, 0, -2, -2, -1, -1, 4, 1, 0, 2, 1, -1, -2, 2, 2, 0, 0, 0, 2, 1, 0, 0, 1, 4, -2, 1, 2, 1, 1, 0, -1, 2, -2, 2, 0, -1, -2, 0, 0, -2, 4, 0, -1, -2, -2, 2, 1, 0, 2, 0, 1, -1, -2, -1, 2, 1, 0, 4, 0, 0, -1, 2, 2, 1, 0, 0, 1, 0, -1, 2, 1, 2, -1, 0, 4, -1, 1, 0, -1, 1, 0, 1, 0, 1, 2, -1, -1, 1, -2, 0, -1, 4, 2, -2, -1, 1, -1, -1, 0, 1, 1, 1, -2, 1, -2, -1, 1, 2, 4, -2, -2, 0, 0, 0, -1, -2, -2, -1, 2, 0, 2, 2, 0, -2, -2, 4, 2, 0, 1, 0, 1, -1, -2, -1, 2, -1, 1, 2, -1, -1, -2, 2, 4, 0, 1, 0, 1, 2, -1, 0, 0, 2, 0, 1, 1, 1, 0, 0, 0, 4, -1, 2, 0, -2, -2, 0, 0, -2, 2, 0, 0, -1, 0, 1, 1, -1, 4, -1, 2, 2, -1, 0, 0, 2, 0, 0, 1, -1, 0, 0, 0, 2, -1, 4, 0, -2, -1, -2, 2, 0, 1, 1, 0, 0, -1, 1, 1, 0, 2, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,1,0,0,0,0,1,0,0,0,0,0,0,0,0,3,0,0,0,0,3,0,0,0,0,0,0,0,6,3,0,0,0,0,3,6])),
[4,6,12]),
# D_{12} generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 0, -1, 0, 3, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 1, -1, 1, -2, 3, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 1, 2, 1, 2, 1, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 1, 0, 1, 2, 1, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -1, -1, 2, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 1, 1, 1, 0, -2, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -1, 1, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, -1, 0, 1, -1, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 0, 0, -1, 1, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, -1, -1, 0, -1, -2, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 1, 1, -2, 0, 1, 0, 1, 1, 1, -1, 1, -2, -1, 2, -1, 1, 4, 1, 0, 0, 0, 0, -1, 2, 0, -1, 1, -1, 0, 0, -1, 1, 1, 4, 0, 1, 0, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -2, 0, 0, 4, 0, 1, 0, -2, 2, 2, 2, 0, 0, -1, -1, -1, 0, 0, 1, 0, 4, 0, 3, 3, 1, 1, 0, -2, 0, 0, 1, -2, 1, 0, 0, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,6,0,0,0,0,6,0,0,0,0,0,0,0,0,6,0,0,0,0,6,0,0,0,0,0,0,0,2,1,0,0,0,0,1,2])),
[2,3,4,6,12]),
# D_{12} generic 2
(integer_lattice(; gram=matrix(ZZ, 16, 16, [6, 3, 0, 2, 2, -3, -2, -2, 2, -3, 3, 0, 0, -1, 0, 3, 3, 6, -1, 0, -1, -3, -2, -1, 3, -1, 1, 1, -1, 1, -2, 3, 0, -1, 4, 2, 0, 1, 0, 1, -1, -2, 0, 1, 2, 1, 2, 1, 2, 0, 2, 4, 2, 0, -1, -1, 1, -2, 0, 1, 0, 1, 2, 1, 2, -1, 0, 2, 4, -1, 0, -2, 0, -1, 0, -1, -1, -1, 2, 0, -3, -3, 1, 0, -1, 4, 1, 1, -1, 1, -1, 1, 1, 1, 0, -2, -2, -2, 0, -1, 0, 1, 4, 2, -2, 1, -2, -2, -1, 1, 0, 0, -2, -1, 1, -1, -2, 1, 2, 4, -2, 0, -1, -1, 0, 1, -1, 0, 2, 3, -1, 1, 0, -1, -2, -2, 4, -1, 1, 2, 0, 0, -1, 1, -3, -1, -2, -2, -1, 1, 1, 0, -1, 4, -2, -1, -1, 0, -1, -2, 3, 1, 0, 0, 0, -1, -2, -1, 1, -2, 4, 1, 1, -2, 0, 1, 0, 1, 1, 1, -1, 1, -2, -1, 2, -1, 1, 4, 1, 0, 0, 0, 0, -1, 2, 0, -1, 1, -1, 0, 0, -1, 1, 1, 4, 0, 1, 0, -1, 1, 1, 1, -1, 1, 1, 1, 0, 0, -2, 0, 0, 4, 0, 1, 0, -2, 2, 2, 2, 0, 0, -1, -1, -1, 0, 0, 1, 0, 4, 0, 3, 3, 1, 1, 0, -2, 0, 0, 1, -2, 1, 0, 0, 1, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,2,0,0,0,0,2,0,0,0,0,0,0,0,0,6,0,0,0,0,6,0,0,0,0,0,0,0,2,1,0,0,0,0,1,2])),
[4,6,12]),
# A_4 generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, -2, -2, -2, -2, 2, 2, -1, -2, -2, 1, 2, 2, -2, -2, 1, 4, 0, -2, -2, -2, 2, 2, -2, -1, -1, -1, 2, 1, 0, -1, -2, 0, 4, 2, 0, 1, -1, -2, 1, 2, 0, -2, -1, 0, 2, 1, -2, -2, 2, 4, 2, 1, -2, -2, 1, 2, 0, 0, -2, 0, 2, 2, -2, -2, 0, 2, 4, 2, -2, -2, 1, 2, 2, 1, -1, -2, 0, 2, -2, -2, 1, 1, 2, 4, -1, -2, 2, 2, 2, -1, -2, -1, 1, 2, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 1, 1, 0, -2, 2, 2, -2, -2, -2, -2, 1, 4, -1, -2, -1, 0, 2, 2, -1, -1, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -2, 0, 1, 2, -2, -1, 2, 2, 2, 2, -2, -2, 2, 4, 1, -1, -1, 0, 1, 2, -2, -1, 0, 0, 2, 2, -2, -1, 2, 1, 4, 0, -1, -2, 0, 2, 1, -1, -2, 0, 1, -1, -1, 0, -1, -1, 0, 4, 1, -1, -2, -1, 2, 2, -1, -2, -1, -2, 1, 2, -2, -1, -1, 1, 4, 1, -2, -2, 2, 1, 0, 0, -2, -1, 1, 2, 0, 0, -2, -1, 1, 4, 0, 0, -2, 0, 2, 2, 0, 1, 0, -1, 1, 1, 0, -2, -2, 0, 4, 1, -2, -1, 1, 2, 2, 2, -2, -1, 2, 2, 2, -1, -2, 0, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [0,0,0,0,0,2,0,-2,0,0,0,1,0,0,6,0,0,1,0,0,0,6,0,-1,0,0,0,0,6,1,2,1,1,-1,1,2])),
[2,3,6]),
# A_4 generic 2
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, 1, -2, -2, -2, -2, 2, 2, -1, -2, -2, 1, 2, 2, -2, -2, 1, 4, 0, -2, -2, -2, 2, 2, -2, -1, -1, -1, 2, 1, 0, -1, -2, 0, 4, 2, 0, 1, -1, -2, 1, 2, 0, -2, -1, 0, 2, 1, -2, -2, 2, 4, 2, 1, -2, -2, 1, 2, 0, 0, -2, 0, 2, 2, -2, -2, 0, 2, 4, 2, -2, -2, 1, 2, 2, 1, -1, -2, 0, 2, -2, -2, 1, 1, 2, 4, -1, -2, 2, 2, 2, -1, -2, -1, 1, 2, 2, 2, -1, -2, -2, -1, 4, 1, -2, -2, -2, -1, 1, 1, 0, -2, 2, 2, -2, -2, -2, -2, 1, 4, -1, -2, -1, 0, 2, 2, -1, -1, -1, -2, 1, 1, 1, 2, -2, -1, 4, 2, 2, -1, -2, 0, 1, 2, -2, -1, 2, 2, 2, 2, -2, -2, 2, 4, 1, -1, -1, 0, 1, 2, -2, -1, 0, 0, 2, 2, -2, -1, 2, 1, 4, 0, -1, -2, 0, 2, 1, -1, -2, 0, 1, -1, -1, 0, -1, -1, 0, 4, 1, -1, -2, -1, 2, 2, -1, -2, -1, -2, 1, 2, -2, -1, -1, 1, 4, 1, -2, -2, 2, 1, 0, 0, -2, -1, 1, 2, 0, 0, -2, -1, 1, 4, 0, 0, -2, 0, 2, 2, 0, 1, 0, -1, 1, 1, 0, -2, -2, 0, 4, 1, -2, -1, 1, 2, 2, 2, -2, -1, 2, 2, 2, -1, -2, 0, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [2,1,-1,-1,0,0,1,2,0,0,0,0,-1,0,-2,2,0,0,-1,0,2,-2,0,0,0,0,0,0,4,2,0,0,0,0,2,4])),
[6]),
# D_{10} generic 1
(integer_lattice(; gram=matrix(ZZ, 16, 16, [4, -2, 0, 1, 2, 0, 2, 2, -2, -1, 0, -2, -2, -1, -2, -2, -2, 4, 1, -1, 0, 1, -2, -2, 0, -1, -1, 2, 2, -1, 0, 0, 0, 1, 4, 1, 0, 2, -1, -1, 1, 1, 1, -1, 1, 1, -1, -1, 1, -1, 1, 4, 1, 2, 1, -1, 1, 1, -1, 0, -2, -1, -2, 1, 2, 0, 0, 1, 4, 1, 2, 1, -2, 0, -2, -1, -2, -2, -1, -1, 0, 1, 2, 2, 1, 4, 0, -2, 0, 0, 0, 0, 0, -1, -2, 0, 2, -2, -1, 1, 2, 0, 4, 2, -2, 1, 0, -1, -2, 0, -1, -1, 2, -2, -1, -1, 1, -2, 2, 4, -2, 0, 0, -2, -1, 1, 0, -2, -2, 0, 1, 1, -2, 0, -2, -2, 4, 1, 0, 1, 1, 1, 1, 2, -1, -1, 1, 1, 0, 0, 1, 0, 1, 4, 0, -1, 0, 1, 1, 1, 0, -1, 1, -1, -2, 0, 0, 0, 0, 0, 4, -1, 1, 2, 0, -1, -2, 2, -1, 0, -1, 0, -1, -2, 1, -1, -1, 4, 1, -1, 0, 1, -2, 2, 1, -2, -2, 0, -2, -1, 1, 0, 1, 1, 4, 1, 1, 0, -1, -1, 1, -1, -2, -1, 0, 1, 1, 1, 2, -1, 1, 4, 1, 0, -2, 0, -1, -2, -1, -2, -1, 0, 1, 1, 0, 0, 1, 1, 4, 1, -2, 0, -1, 1, -1, 0, -1, -2, 2, 1, -1, 1, 0, 0, 1, 4])),
integer_lattice(; gram=matrix(ZZ, 6,6, [2,1,0,0,0,0,1,-2,0,0,0,0,0,0,4,-1,-1,-1,0,0,-1,4,-1,-1,0,0,-1,-1,4,-1,0,0,-1,-1,-1,-6])),
[2,3,4,6,12]),
# D_8 generic 1
(integer_lattice(; gram=matrix(ZZ, 15, 15, [4, -2, -2, 2, 1, -1, 1, 1, 2, -2, -2, -2, 0, -2, 2, -2, 4, 2, -2, 0, 0, -1, 1, 0, 2, 2, 1, 1, 0, -2, -2, 2, 4, 0, 0, 0, -2, 0, -1, 2, 2, 0, -1, 2, -1, 2, -2, 0, 4, 0, 0, -1, -1, 1, 0, -2, -1, -2, 0, 1, 1, 0, 0, 0, 4, 1, 0, 1, 1, 1, -1, -2, -1, 1, 2, -1, 0, 0, 0, 1, 4, 1, -2, 1, 0, 0, -1, -2, 1, 0, 1, -1, -2, -1, 0, 1, 4, 0, 0, -2, -1, 0, 0, -1, 1, 1, 1, 0, -1, 1, -2, 0, 4, 1, 0, 1, -1, 2, -1, 0, 2, 0, -1, 1, 1, 1, 0, 1, 4, -1, 0, -2, 0, -2, 0, -2, 2, 2, 0, 1, 0, -2, 0, -1, 4, 0, 1, -1, 2, -1, -2, 2, 2, -2, -1, 0, -1, 1, 0, 0, 4, 0, 1, 0, -2, -2, 1, 0, -1, -2, -1, 0, -1, -2, 1, 0, 4, 1, 0, -1, 0, 1, -1, -2, -1, -2, 0, 2, 0, -1, 1, 1, 4, -2, -1, -2, 0, 2, 0, 1, 1, -1, -1, -2, 2, 0, 0, -2, 4, 0, 2, -2, -1, 1, 2, 0, 1, 0, 0, -1, -2, -1, -1, 0, 4])),
integer_lattice(; gram=matrix(ZZ, 7,7, [4,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,0,4,0,0,0,0,0,4,0,0,0,0,0,0,0,0,2,1,0,0,0,0,0,1,2])),
[2,3,4,6])
)
```

A convenience method was used:

```julia
cubic_fourfold_search(L) = cubic_fourfold_search(L[1], L[2], L[3])
```

## Summary

| Case | Candidate orders | Retained outputs |
|---|---:|---|
| $3^{1+4}\!:\!2.2$ — generic index 2 | `[6]` | `Any[]` |
| $A_6$ — generic index 1 | `[2]` | `Any[]` |
| $L_2(7)$ — generic index 1 | `[2]` | $m=2$, dim $=0$, `number_of_data=1`, `(336, 208)`<br>$m=2$, dim $=0$, `number_of_data=1`, `(336, 208)` |
| $S_5$ — generic index 1 | `[2, 3, 6]` | `Any[]` |
| $S_5$ — generic index 2 | `[6]` | `Any[]` |
| $M_9$ — generic index 1 | `[3]` | $m=3$, dim $=0$, `number_of_data=2`, `(216, 153)`<br>$m=3$, dim $=0$, `number_of_data=2`, `(216, 153)` |
| $N_{72}$ — generic index 2 | `[6]` | `Any[]` |
| $3^{1+4}\!:\!2$ — generic index 2 | `[4, 6, 12]` | $m=4$, dim $=1$, `number_of_data=1`, `(1944, 3493)`<br>$m=6$, dim $=1$, `number_of_data=1`, order 2916; structure recorded below<br>$m=12$, dim $=0$, `number_of_data=1`, order 5832; structure recorded below |
| $A_{4,3}$ — generic index 1 | `[2, 3, 6]` | $m=2$, dim $=1$, `number_of_data=1`, `(144, 189)` |
| $A_{4,3}$ — generic index 2 | `[6]` | $m=6$, dim $=1$, `number_of_data=1`, `(432, 745)` |
| $A_5$ — generic index 1 | `[2, 3, 6]` | $m=3$, dim $=1$, `number_of_data=1`, `(180, 19)` |
| $A_5$ — generic index 2 | `[6]` | $m=6$, dim $=1$, `number_of_data=1`, `(360, 119)` |
| $3^2.4$ — generic index 1 | `[2, 3, 6]` | `Any[]` |
| $3^2.4$ — generic index 2 | `[6]` | `Any[]` |
| $S_{3,3}$ — generic index 2 | `[6]` | $m=6$, dim $=1$, `number_of_data=2`, `(216, 157)`<br>$m=6$, dim $=1$, `number_of_data=2`, `(216, 170)` |
| $F_{21}$ — generic index 1 | `[2, 3, 6]` | $m=2$, dim $=1$, `number_of_data=1`, `(42, 1)`<br>$m=3$, dim $=0$, `number_of_data=1`, `(63, 3)`<br>$m=6$, dim $=0$, `number_of_data=1`, `(126, 7)` |
| $\operatorname{Hol}(5)$ — generic index 1 | `[2, 3, 6]` | `Any[]` |
| $QD_{16}$ — generic index 1 | `[2]` | $m=2$, dim $=1$, `number_of_data=1`, `(32, 42)` |
| $S_4$ — generic index 1 | `[2, 3, 6]` | $m=2$, dim $=2$, `number_of_data=1`, `(48, 48)` |
| $S_4$ — generic index 2 | `[6]` | `Any[]` |
| $Q_8$ — generic index 1 | `[2, 3, 4]` | $m=2$, dim $=2$, `number_of_data=1`, `(16, 13)`<br>$m=3$, dim $=1$, `number_of_data=1`, `(24, 3)`<br>$m=4$, dim $=1$, `number_of_data=1`, `(32, 11)` |
| $A_{3,3}$ — generic index 1 | `[2, 3, 4, 6, 12]` | $m=2$, dim $=2$, `number_of_data=1`, `(36, 13)`<br>$m=3$, dim $=1$, `number_of_data=1`, `(54, 5)` |
| $A_{3,3}$ — generic index 2 | `[4, 6, 12]` | $m=6$, dim $=2$, `number_of_data=2`, `(108, 38)`<br>$m=6$, dim $=2$, `number_of_data=2`, `(108, 38)` |
| $D_{12}$ — generic index 1 | `[2, 3, 4, 6, 12]` | $m=2$, dim $=2$, `number_of_data=1`, `(24, 14)`<br>$m=2$, dim $=2$, `number_of_data=1`, `(24, 8)`<br>$m=3$, dim $=2$, `number_of_data=1`, `(36, 12)`<br>$m=6$, dim $=1$, `number_of_data=1`, `(72, 30)` |
| $D_{12}$ — generic index 2 | `[4, 6, 12]` | $m=6$, dim $=2$, `number_of_data=1`, `(72, 48)` |
| $A_4$ — generic index 1 | `[2, 3, 6]` | $m=2$, dim $=3$, `number_of_data=1`, `(24, 13)`<br>$m=3$, dim $=2$, `number_of_data=1`, `(36, 11)` |
| $A_4$ — generic index 2 | `[6]` | $m=6$, dim $=2$, `number_of_data=1`, `(72, 42)` |
| $D_{10}$ — generic index 1 | `[2, 3, 4, 6, 12]` | $m=2$, dim $=2$, `number_of_data=1`, `(20, 4)`<br>$m=3$, dim $=2$, `number_of_data=1`, `(30, 2)` |
| $D_8$ — generic index 1 | `[2, 3, 4, 6]` | $m=2$, dim $=4$, `number_of_data=1`, `(16, 11)`<br>$m=2$, dim $=3$, `number_of_data=1`, `(16, 13)`<br>$m=2$, dim $=2$, `number_of_data=1`, `(16, 7)` |
| $A_6$ — generic index 2 | — | settled by the bound $2$ |
| $T_{48}$ | — | settled by the bound $1$ |

## Auxiliary equivalence check

The cases $M_9$ at generic index $1$ and $A_{3,3}$ at generic index $2$ each have two retained records with `number_of_data=2`. The number `2` is the size of the retained primitive-extension set for the fixed action on $T$; it is not by itself a count of connected families.

The audit script [`oscar_auxiliary_equivalence_check.jl`](oscar_auxiliary_equivalence_check.jl) loads [`oscar_script_data.mrdi`](oscar_script_data.mrdi) and performs the following checks without repeating the 29-case search.

- For $M_9$, the two lattices $K$ are isometric and the stored $(P,f_P)$ actions agree. Re-enumerating the root-free stable primitive extensions of this fixed pair gives one auxiliary class. The two search outputs therefore represent one lattice-theoretic equivalence class.
- For $A_{3,3}$, the two records have the same $K$ and $(P,f_P)$ data. The auxiliary enumeration gives two classes. The traces of the induced actions on $S$ are $-4$ and $-1$, so the two saved outputs belong to different classes.

The complete auxiliary extension objects and the comparison metadata are stored in [`oscar_auxiliary_equivalence_data.mrdi`](oscar_auxiliary_equivalence_data.mrdi). The script reloads this file and checks the class counts and the $A_{3,3}$ trace pair before reporting success. The two $S_{3,3}$ outputs are not included in this auxiliary audit, since their full automorphism groups have different GAP IDs and are already distinguished group-theoretically.

## Raw search outputs

### 1. $3^{1+4}\!:\!2.2$ — generic index 2

```julia
result1 = cubic_fourfold_search(cases[1])
Any[]

```

### 2. $A_6$ — generic index 1

```julia
result2 = cubic_fourfold_search(cases[2])
Any[]

```

### 3. $L_2(7)$ — generic index 1

```julia
result3 = cubic_fourfold_search(cases[3])
2-element Vector{Any}:
 (order = 2, dimension = 0, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 8, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 20 and degree 22, P_in_Lambda0 = Integer lattice of rank 2 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 8, group_gap_id = (336, 208))
 (order = 2, dimension = 0, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 8, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 20 and degree 22, P_in_Lambda0 = Integer lattice of rank 2 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 8, group_gap_id = (336, 208))

```

### 4. $S_5$ — generic index 1

```julia
result4 = cubic_fourfold_search(cases[4])
Any[]

```

### 5. $S_5$ — generic index 2

```julia
result5 = cubic_fourfold_search(cases[5])
Any[]

```

### 6. $M_9$ — generic index 1

```julia
result6 = cubic_fourfold_search(cases[6])
2-element Vector{Any}:
 (order = 3, dimension = 0, number_of_data = 2, S_in_Lambda0 = Integer lattice with isometry of finite order 3, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 20 and degree 22, P_in_Lambda0 = Integer lattice of rank 2 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 3, group_gap_id = (216, 153))
 (order = 3, dimension = 0, number_of_data = 2, S_in_Lambda0 = Integer lattice with isometry of finite order 3, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 20 and degree 22, P_in_Lambda0 = Integer lattice of rank 2 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 3, group_gap_id = (216, 153))

```

### 7. $N_{72}$ — generic index 2

```julia
result7 = cubic_fourfold_search(cases[7])
Any[]

```

### 8. $3^{1+4}\!:\!2$ — generic index 2

```julia
result8 = cubic_fourfold_search(cases[8])
3-element Vector{Any}:
 (order = 4, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 12, T_in_Lambda0 = Integer lattice with isometry of finite order 4, T_action = Integer lattice with isometry of finite order 4, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 4, Lambda0 = Integer lattice with isometry of finite order 12, group_gap_id = (1944, 3493))
 (order = 6, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = "order 2916; StructureDescription = ((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)")
 (order = 12, dimension = 0, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 36, T_in_Lambda0 = Integer lattice with isometry of finite order 12, T_action = Integer lattice with isometry of finite order 12, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 12, Lambda0 = Integer lattice with isometry of finite order 36, group_gap_id = "order 5832; StructureDescription = ((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)")

```

### 9. $A_{4,3}$ — generic index 1

```julia
result9 = cubic_fourfold_search(cases[9])
1-element Vector{Any}:
 (order = 2, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 2, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 19 and degree 22, P_in_Lambda0 = Integer lattice of rank 3 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 2, group_gap_id = (144, 189))

```

### 10. $A_{4,3}$ — generic index 2

```julia
result10 = cubic_fourfold_search(cases[10])
1-element Vector{Any}:
 (order = 6, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (432, 745))

```

### 11. $A_5$ — generic index 1

```julia
result11 = cubic_fourfold_search(cases[11])
1-element Vector{Any}:
 (order = 3, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 3, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 3, group_gap_id = (180, 19))

```

### 12. $A_5$ — generic index 2

```julia
result12 = cubic_fourfold_search(cases[12])
1-element Vector{Any}:
 (order = 6, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 12, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 12, group_gap_id = (360, 119))

```

### 13. $3^2.4$ — generic index 1

```julia
result13 = cubic_fourfold_search(cases[13])
Any[]

```

### 14. $3^2.4$ — generic index 2

```julia
result14 = cubic_fourfold_search(cases[14])
Any[]

```

### 15. $S_{3,3}$ — generic index 2

```julia
result15 = cubic_fourfold_search(cases[15])
2-element Vector{Any}:
 (order = 6, dimension = 1, number_of_data = 2, S_in_Lambda0 = Integer lattice with isometry of finite order 12, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 12, group_gap_id = (216, 157))
 (order = 6, dimension = 1, number_of_data = 2, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (216, 170))

```

The two outputs have the same order, index, and period dimension, but their full automorphism groups have different SmallGroup IDs. This is enough to distinguish the two $S_{3,3}$ families at the group-theoretic level.

### 16. $F_{21}$ — generic index 1

```julia
result16 = cubic_fourfold_search(cases[16])
3-element Vector{Any}:
 (order = 2, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 19 and degree 22, P_in_Lambda0 = Integer lattice of rank 3 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (42, 1))
 (order = 3, dimension = 0, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 21, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 20 and degree 22, P_in_Lambda0 = Integer lattice of rank 2 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 21, group_gap_id = (63, 3))
 (order = 6, dimension = 0, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 20 and degree 22, P_in_Lambda0 = Integer lattice of rank 2 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (126, 7))

```

### 17. $\operatorname{Hol}(5)$ — generic index 1

```julia
result17 = cubic_fourfold_search(cases[17])
Any[]

```

### 18. $QD_{16}$ — generic index 1

```julia
result18 = cubic_fourfold_search(cases[18])
1-element Vector{Any}:
 (order = 2, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 2, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 19 and degree 22, P_in_Lambda0 = Integer lattice of rank 3 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 2, group_gap_id = (32, 42))

```

### 19. $S_4$ — generic index 1

```julia
result19 = cubic_fourfold_search(cases[19])
1-element Vector{Any}:
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 2, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 2, group_gap_id = (48, 48))

```

### 20. $S_4$ — generic index 2

```julia
result20 = cubic_fourfold_search(cases[20])
Any[]

```

### 21. $Q_8$ — generic index 1

```julia
result21 = cubic_fourfold_search(cases[21])
3-element Vector{Any}:
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 4, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 4, group_gap_id = (16, 13))
 (order = 3, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 3, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 3, group_gap_id = (24, 3))
 (order = 4, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 4, T_in_Lambda0 = Integer lattice with isometry of finite order 4, T_action = Integer lattice with isometry of finite order 4, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 4, Lambda0 = Integer lattice with isometry of finite order 4, group_gap_id = (32, 11))

```

### 22. $A_{3,3}$ — generic index 1

```julia
result22 = cubic_fourfold_search(cases[22])
2-element Vector{Any}:
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 2, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 2, group_gap_id = (36, 13))
 (order = 3, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (54, 5))

```

### 23. $A_{3,3}$ — generic index 2

```julia
result23 = cubic_fourfold_search(cases[23])
2-element Vector{Any}:
 (order = 6, dimension = 2, number_of_data = 2, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (108, 38))
 (order = 6, dimension = 2, number_of_data = 2, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (108, 38))

```

### 24. $D_{12}$ — generic index 1

```julia
result24 = cubic_fourfold_search(cases[24])
4-element Vector{Any}:
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (24, 14))
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 4, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 4, group_gap_id = (24, 8))
 (order = 3, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (36, 12))
 (order = 6, dimension = 1, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 12, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 12, group_gap_id = (72, 30))

```

### 25. $D_{12}$ — generic index 2

```julia
result25 = cubic_fourfold_search(cases[25])
1-element Vector{Any}:
 (order = 6, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (72, 48))

```

### 26. $A_4$ — generic index 1

```julia
result26 = cubic_fourfold_search(cases[26])
2-element Vector{Any}:
 (order = 2, dimension = 3, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 17 and degree 22, P_in_Lambda0 = Integer lattice of rank 5 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (24, 13))
 (order = 3, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 6, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 6, group_gap_id = (36, 11))

```

### 27. $A_4$ — generic index 2

```julia
result27 = cubic_fourfold_search(cases[27])
1-element Vector{Any}:
 (order = 6, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 12, T_in_Lambda0 = Integer lattice with isometry of finite order 6, T_action = Integer lattice with isometry of finite order 6, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 6, Lambda0 = Integer lattice with isometry of finite order 12, group_gap_id = (72, 42))

```

### 28. $D_{10}$ — generic index 1

```julia
result28 = cubic_fourfold_search(cases[28])
2-element Vector{Any}:
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 10, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 10, group_gap_id = (20, 4))
 (order = 3, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 15, T_in_Lambda0 = Integer lattice with isometry of finite order 3, T_action = Integer lattice with isometry of finite order 3, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 3, Lambda0 = Integer lattice with isometry of finite order 15, group_gap_id = (30, 2))
```

### 29. $D_8$ — generic index 1

```julia
result29 = cubic_fourfold_search(cases[29])
3-element Vector{Any}:
 (order = 2, dimension = 4, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 2, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 16 and degree 22, P_in_Lambda0 = Integer lattice of rank 6 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 2, group_gap_id = (16, 11))
 (order = 2, dimension = 3, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 2, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 17 and degree 22, P_in_Lambda0 = Integer lattice of rank 5 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 2, group_gap_id = (16, 13))
 (order = 2, dimension = 2, number_of_data = 1, S_in_Lambda0 = Integer lattice with isometry of finite order 8, T_in_Lambda0 = Integer lattice with isometry of finite order 2, T_action = Integer lattice with isometry of finite order 2, K_in_Lambda0 = Integer lattice of rank 18 and degree 22, P_in_Lambda0 = Integer lattice of rank 4 and degree 22, P_action = Integer lattice with isometry of finite order 2, Lambda0 = Integer lattice with isometry of finite order 8, group_gap_id = (16, 7))

```

### Cases settled without a new search

- The generic-index-two $A_6$ case is settled by the bound $2$.
- The $T_{48}$ case is settled by the bound $1$.


==> anc/oscar/oscar_run_search.jl <==
# Run the 29 OSCAR search cases in their recorded order and save each completed
# case.  The lattice algorithms are defined in oscar_script.jl; this file only
# manages execution and serialization.
#
# Usage when the tested OSCAR installation is in the default environment:
#   julia oscar_run_search.jl [data_file]
# For a separate existing environment, add --project=/path/to/environment.
# See README.md for the recorded dependencies; no local project is supplied.
#
# The default data file is oscar_script_data.mrdi.  If it already contains a
# compatible partial run, execution resumes at the next case.  A complete file
# is loaded and checked without repeating the search.  To start a separate run,
# supply a new output path.

include(joinpath(@__DIR__, "oscar_script.jl"))
include(joinpath(@__DIR__, "input.jl"))

using Dates

data_file = isempty(ARGS) ?
    joinpath(@__DIR__, "oscar_script_data.mrdi") :
    abspath(ARGS[1])

case_names = (
    "3^{1+4}:2.2 — generic index 2",
    "A_6 — generic index 1",
    "L_2(7) — generic index 1",
    "S_5 — generic index 1",
    "S_5 — generic index 2",
    "M_9 — generic index 1",
    "N_{72} — generic index 2",
    "3^{1+4}:2 — generic index 2",
    "A_{4,3} — generic index 1",
    "A_{4,3} — generic index 2",
    "A_5 — generic index 1",
    "A_5 — generic index 2",
    "3^2.4 — generic index 1",
    "3^2.4 — generic index 2",
    "S_{3,3} — generic index 2",
    "F_{21} — generic index 1",
    "Hol(5) — generic index 1",
    "QD_{16} — generic index 1",
    "S_4 — generic index 1",
    "S_4 — generic index 2",
    "Q_8 — generic index 1",
    "A_{3,3} — generic index 1",
    "A_{3,3} — generic index 2",
    "D_{12} — generic index 1",
    "D_{12} — generic index 2",
    "A_4 — generic index 1",
    "A_4 — generic index 2",
    "D_{10} — generic index 1",
    "D_8 — generic index 1",
)

@assert length(cases) == length(case_names) == 29

timestamp() = string(Dates.now())

function search_snapshot(started_at, records)
    return (
        format_version=3,
        description="OSCAR cubic-fourfold lattice search: complete retained result objects by input case",
        script="oscar_script.jl",
        input_file="input.jl",
        started_at=started_at,
        last_saved_at=timestamp(),
        completed_cases=length(records),
        cases=Tuple(records),
    )
end

function checked_saved_records(saved)
    @assert saved.format_version == 3
    @assert saved.script == "oscar_script.jl"
    @assert saved.input_file == "input.jl"
    @assert 0 <= saved.completed_cases <= length(cases)
    @assert saved.completed_cases == length(saved.cases)

    for i in 1:saved.completed_cases
        record = saved.cases[i]
        @assert record.case_index == i
        @assert record.case_name == case_names[i]
        @assert record.candidate_orders == Tuple(cases[i][3])
        @assert record.number_of_results >= 0
        if record.number_of_results > 0
            @assert hasproperty(record, :results)
            @assert length(record.results) == record.number_of_results
        else
            @assert !hasproperty(record, :results)
        end
    end

    return Any[saved.cases...]
end

if isfile(data_file)
    println("Loading saved search data from: $data_file")
    saved = load(data_file)
    started_at = saved.started_at
    records = checked_saved_records(saved)
else
    started_at = timestamp()
    records = Any[]
end

for i in (length(records) + 1):length(cases)
    println()
    println("Case $i/$(length(cases)): $(case_names[i])")
    flush(stdout)

    t0 = time()
    results = cubic_fourfold_search(cases[i])
    elapsed_seconds = time() - t0
    candidate_orders = Tuple(cases[i][3])

    record = if isempty(results)
        (
            case_index=i,
            case_name=case_names[i],
            candidate_orders=candidate_orders,
            elapsed_seconds=elapsed_seconds,
            number_of_results=0,
        )
    else
        (
            case_index=i,
            case_name=case_names[i],
            candidate_orders=candidate_orders,
            elapsed_seconds=elapsed_seconds,
            number_of_results=length(results),
            results=Tuple(results),
        )
    end

    push!(records, record)
    save(data_file, search_snapshot(started_at, records))
    println("Completed case $i; retained $(length(results)) result(s); data saved.")
end

final_data = load(data_file)
checked_saved_records(final_data)
@assert final_data.completed_cases == length(cases)

println()
println("All search cases are complete and the saved data passed validation.")
println("Search data: $data_file")


==> anc/oscar/oscar_script.jl <==
# OSCAR routines for the cubic-fourfold lattice search.
#
# Tested with Julia 1.10.11 and OSCAR 1.7.3.  The local
# equivariant_primitive_extensions_issue6071 wrapper uses internal OSCAR/Hecke
# functions and is therefore version-sensitive.

using Oscar


function has_root(L1::ZZLat, L2::ZZLat)
    @req is_positive_definite(L1) "L1 must be positive definite"
    @req rank(L1) <= rank(L2) "L1 must have rank <= L2"

    B1 = basis_matrix(L1)
    B2 = basis_matrix(L2)

    G1 = gram_matrix(ambient_space(L1))
    G2 = gram_matrix(ambient_space(L2))

    @req G1 == G2 "L1 and L2 must be represented in the same ambient quadratic space"

    Gamb = G2

    # Short roots have norm 2.
    for (_, sq) in short_vectors(L1, 2, 2)
        sq == 2 && return true
    end

    # Long roots have norm 6 and divisibility 3 in the ambient lattice L2.
    for (v, sq) in short_vectors(L1, 6, 6)
        sq == 6 || continue

        v_amb = matrix(QQ, 1, length(v), v) * B1
        pairings = v_amb * Gamb * transpose(B2)

        div = ZZ(0)

        for i in 1:ncols(pairings)
            x = QQ(pairings[1, i])
            @req denominator(x) == 1 "Pairing with L2 is not integral"
            div = gcd(div, abs(ZZ(numerator(x))))
        end

        div == 3 && return true
    end

    return false
end

# Return the absolute discriminant as an exact ZZ integer.
# The function rejects any representation whose discriminant is not integral.

function absdisc_int(L::ZZLat)
    d = abs(QQ(discriminant(L)))
    @req denominator(d) == 1 "The discriminant is not integral"
    return ZZ(numerator(d))
end

# Return the exact square root of a nonnegative square integer.
# Limitation: the result is converted to Julia Int, so it must fit in a machine
# integer on the running platform.

function sqrt_int_exact(n)
    n = ZZ(n)
    @req n >= 0 "Expected a nonnegative integer"
    @req is_square(n) "Expected a square integer"
    return Int(sqrt(n))
end

# Compute the required glue order for a primitive extension P + Q <= Lambda0.
# This uses [Lambda0 : P + Q]^2 = |disc(P)|*|disc(Q)|/3 and is valid only for
# the orthogonal primitive-extension setting with |disc(Lambda0)| = 3.
# The quotient must be an exact square; otherwise the function raises an error.

function glue_order_to_disc3(P::ZZLat, Q::ZZLat)
    dP = absdisc_int(P)
    dQ = absdisc_int(Q)

    num = dP * dQ
    @req rem(num, ZZ(3)) == 0 "|disc(P)|*|disc(Q)| must be divisible by 3"

    return sqrt_int_exact(divexact(num, ZZ(3)))
end

# Test |disc(S)| = 3*|disc(T)|.  Absolute discriminants are intentional because
# OSCAR's signed discriminant depends on the lattice signature.

function disc_S_equals_3disc_T(S::ZZLat, T::ZZLat)
    return absdisc_int(S) == ZZ(3) * absdisc_int(T)
end

# Rebuild a lattice-with-isometry in a full-rank ambient model while preserving
# its Gram matrix and isometry.  This is a representation-level normalization;
# it assumes the stored isometry is expressed in the lattice basis.

function full_rank_model(Lf::ZZLatWithIsom)
    L = integer_lattice(; gram = gram_matrix(Lf))
    return integer_lattice_with_isometry(L, isometry(Lf); check = true)
end

# Return ker(Phi_m(f)).  OSCAR versions accept either m or the cyclotomic
# polynomial, so the second form is used as a compatibility fallback.
# Limitation: the broad catch intentionally retries after any error from the
# first call; callers should inspect unexpected failures from the fallback.

function phi_kernel(Lf::ZZLatWithIsom, m::Int)
    try
        return kernel_lattice(Lf, m)
    catch
        return kernel_lattice(Lf, cyclotomic_polynomial(m))
    end
end

# Enumerate representatives of conjugacy classes of order-m isometries of T and
# keep only actions whose relevant cyclotomic kernel has the required (*, 2)
# signature.  Completeness here means completeness of OSCAR's conjugacy-class
# enumeration for the supplied integral lattice T and the fixed order m.

function enumerate_T_actions(T::ZZLat, m::Int)
    raw = enumerate_classes_of_lattices_with_isometry(
        T, m;
        neg_sigs = [(m, 2)]
    )

    good = ZZLatWithIsom[]

    for Tf0 in raw
        Tf = full_rank_model(Tf0)

        Pm = phi_kernel(Tf, m)
        sigs = signatures(Pm)

        # The second entry of the OSCAR signature datum is the required
        # negative index; the intended condition is exactly sigs[1][2] == 2.
        if haskey(sigs, 1) && sigs[1][2] == 2
            push!(good, Tf)
        end
    end

    return good
end

# Translate the classification mode when the two extension factors are swapped.
# Only :subemb and :embsub change; the other supported modes are symmetric.

function _reverse_equivariant_classification(classification::Symbol)
    if classification == :subemb
        return :embsub
    elseif classification == :embsub
        return :subemb
    else
        return classification
    end
end

# Data attached to the fixed plain input lattice N.  In the cubic-fourfold
# search this is always the original input S, not one of the embedded copies
# S_in_Lambda0 returned by the primitive-extension routine.
#
# The context may therefore be reused for all T-actions in one call to
# cubic_fourfold_search.  It must not be reused for the final GAP computation on
# different embedded copies of S unless explicit isometries identifying their
# bases have been constructed.

function plain_side_extension_context(N::ZZLat)
    @req is_definite(N) "The plain side must be definite"

    qN = discriminant_group(N)
    ON = orthogonal_group(N)
    discN = discriminant_representation(N, ON)
    OqfN, _ = image(discN)

    return (
        lattice = N,
        discriminant_group = qN,
        orthogonal_group = ON,
        discriminant_representation = discN,
        discriminant_image = OqfN,
        tilde_order = divexact(order(ON), order(OqfN)),
    )
end

# Local one-marked-side implementation of equivariant primitive extensions.
#
# Required input order:
#   M is a lattice with isometry; N is a plain definite lattice.
# Only N's full orthogonal group is computed.  This is essential because M may
# be indefinite of rank greater than 2, where a full finite orthogonal-group
# computation is not available in the present calculation.
#
# Version note:
#   This method mirrors the PR #6004 fix by disabling the discriminant-
#   annihilator prefilter on both sides (chiM = chiN = 0).  OSCAR v1.7.3 can
#   otherwise discard a valid glue domain before fitting isometries are lifted.
#   Because internal OSCAR functions are called, API compatibility is not
#   guaranteed outside the tested 1.7.x code line.

function equivariant_primitive_extensions_issue6071(
    M::ZZLatWithIsom,
    N::ZZLat;
    glue_order::AbstractVector{T}=Int[],
    form_over::Vector{TorQuadModule}=TorQuadModule[],
    even::Bool=(is_even(M) && is_even(N)),
    classification::Symbol=:subsub,
    compute_bar_Gf::Bool=false,
    first_fitting_isometry::Bool=false,
    plain_context=nothing,
) where T <: Hecke.IntegerUnion
    @req classification in Symbol[:none, :first, :embemb, :subsub, :subemb, :embsub] "Wrong classification method"
    @req is_definite(N) "Input without isometry must be definite"

    # The unmarked side supplies both the classification image and the
    # discriminant representation used to lift a fitting isometry.  These data
    # depend only on the fixed plain input lattice and can safely be cached.
    ctx = plain_context === nothing ? plain_side_extension_context(N) : plain_context
    @req ctx.lattice === N "The cached context must belong to the same plain lattice object"

    qN = ctx.discriminant_group
    discN = ctx.discriminant_representation
    OqfN = ctx.discriminant_image

    qM, fqM = discriminant_group(M)

    if classification == :embsub || classification == :embemb
        GMbar = Oscar._orthogonal_group(
            qM,
            TorQuadModuleMap[id_hom(qM)];
            check=false,
        )
    else
        GMbar, _ = image_centralizer_in_Oq(M)
    end

    if classification == :subemb || classification == :embemb
        GNbar = Oscar._orthogonal_group(
            qN,
            TorQuadModuleMap[id_hom(qN)];
            check=false,
        )
    else
        GNbar = OqfN
    end

    if compute_bar_Gf
        OqfM, _ = image_centralizer_in_Oq(M)
    else
        OqfM = Oscar._orthogonal_group(
            qM,
            TorQuadModuleMap[id_hom(qM)];
            check=false,
        )
    end

    exist_only = classification == :none
    first = classification == :first

    return Oscar._primitive_extensions_generic(
        lattice(M),
        N,
        GMbar,
        GNbar,
        (:equivariant, :plain);
        even,
        exist_only,
        first,
        first_fitting_isometry,
        fM=isometry(M),
        fqM=hom(fqM),

        # Core #6071/#6004 correction: do not apply an annihilator
        # prefilter in the one-marked-side branch.
        chiM=zero(Hecke.Globals.Qx),
        chiN=zero(Hecke.Globals.Qx),

        glue_order,
        form_over,
        compute_bar_Gf,
        OqfM,
        OqfN,
        discrep=discN,
    )
end

# Public-order wrapper for the common call (plain lattice, marked lattice).
# The factors and asymmetric classification modes are reversed internally, then
# the two embedded images are swapped back.  Thus the return order remains
# (Lf, image_of_M, image_of_N), matching the caller's input order.

function equivariant_primitive_extensions_issue6071(
    M::ZZLat,
    N::ZZLatWithIsom;
    classification::Symbol=:subsub,
    kwargs...,
)
    reversed_classification = _reverse_equivariant_classification(classification)

    ok, res = equivariant_primitive_extensions_issue6071(
        N,
        M;
        classification=reversed_classification,
        kwargs...,
    )

    for i in eachindex(res)
        res[i] = res[i][[1, 3, 2]]
    end

    return ok, res
end

# Backward-compatible alias retained for earlier notebooks.  It adds no new
# behavior and inherits all restrictions of the issue-#6071 wrapper.

function my_equivariant_primitive_extensions(args...; kwargs...)
    return equivariant_primitive_extensions_issue6071(args...; kwargs...)
end

# Test whether the stored isometry acts trivially on the discriminant group.
# Normally only generators are tested.  If generator access is unavailable, the
# fallback iterates over all elements, which may be expensive for a large group.

function trivial_action_on_discriminant(Lf::ZZLatWithIsom)
    D, fD = discriminant_group(Lf)

    gensD = try
        collect(gens(D))
    catch
        collect(D)
    end

    return all(fD(x) == x for x in gensD)
end

# The first fitting isometry is an admissible witness if it is already stable,
# or if the cubic-fourfold index-two criterion |disc(S)| = 3|disc(T)| applies.
# In the second case the witness is refined only after the root and
# symplectic-saturatedness tests have succeeded.

function keep_first_fitting_extension(S::ZZLat, T::ZZLat, Lf::ZZLatWithIsom)
    return trivial_action_on_discriminant(Lf) || disc_S_equals_3disc_T(S, T)
end

# Apply an automorphism-group element to an element of a finite quadratic
# module.  AutomorphismGroupElem objects are callable in the tested OSCAR
# version.  The fallback keeps the helper usable if the action interface is
# exposed only through ^ in a later version.

function _apply_torquad_automorphism(g, x)
    try
        return g(x)
    catch
        return x^g
    end
end

# Return the image in A_S of the glue subgroup H_S and the residual subgroup
# R = H_S^perp.  In the index-two case H_T = A_T and |R| = 3.
#
# The residual subgroup is represented as a list of elements rather than as a
# new TorQuadModule object.  This avoids changing parents and keeps all action
# tests inside the discriminant group returned by glue_map.

function index_two_glue_data(
    L::ZZLat,
    S::ZZLat,
    T::ZZLat,
)
    gamma, iHS, iHT = glue_map(L, S, T)

    HS = domain(iHS)
    HT = domain(iHT)
    AS = codomain(iHS)
    AT = codomain(iHT)

    @req order(HT) == order(AT) "Expected the T-side glue subgroup to be all of A_T"
    @req is_bijective(gamma) "Expected the glue map to be bijective"

    H_gens = [iHS(x) for x in collect(gens(HS))]

    R_elems = [
        x for x in collect(AS)
        if all(iszero(inner_product(x, h)) for h in H_gens)
    ]

    @req length(R_elems) == 3 "Expected the residual discriminant subgroup to have order 3"
    @req order(HS) * length(R_elems) == order(AS) "Expected A_S = H_S orthogonal-sum R"

    return (
        discriminant_group = AS,
        glue_generators = H_gens,
        residual_elements = R_elems,
    )
end

# Find a lift u in O(S) whose discriminant action is identity on the glue
# subgroup and minus identity on the residual order-three subgroup.
#
# This computation is deliberately performed on the concrete embedded lattice
# S_in_Lambda0.  No matrix group or discriminant representation is shared
# between different outputs.

function index_two_correction_isometry(
    S::ZZLat,
    glue_generators,
    residual_elements,
)
    O_generators = automorphism_group_generators(
        S;
        ambient_representation=false,
    )
    O = matrix_group(O_generators)

    rho = discriminant_representation(
        S,
        O;
        ambient_representation=false,
        full=false,
        check=true,
    )

    for gbar in elements(codomain(rho))
        fixes_glue = all(
            _apply_torquad_automorphism(gbar, h) == h
            for h in glue_generators
        )
        fixes_glue || continue

        negates_residual = all(
            _apply_torquad_automorphism(gbar, r) == -r
            for r in residual_elements
        )
        negates_residual || continue

        u_in_O = preimage(rho, gbar)
        return matrix(u_in_O)
    end

    error("The index-two correction is not in the image of O(S) -> O(q_S)")
end

# Rebuild the same embedded extension with a new ambient isometry.  The
# underlying lattices and their basis matrices are unchanged.

function rebuild_extension_with_ambient_isometry(
    L::ZZLat,
    S::ZZLat,
    T::ZZLat,
    f_ambient,
)
    Lf_new = integer_lattice_with_isometry(
        L,
        f_ambient;
        ambient_representation=true,
        check=true,
    )

    Simg_new = lattice_in_same_ambient_space(
        Lf_new,
        basis_matrix(S);
        check=true,
    )

    Timg_new = lattice_in_same_ambient_space(
        Lf_new,
        basis_matrix(T);
        check=true,
    )

    return Lf_new, Simg_new, Timg_new
end

# Refine a surviving index-two fitting witness.  If the ambient action is
# already stable, the original tuple is returned unchanged.
#
# The correction u is extended by the identity on S_Q^perp = T_Q.  The tested
# constructor integer_lattice_with_isometry(...; ambient_representation=false)
# performs exactly this extension for a non-full-rank lattice.

function refine_surviving_fitting_extension(
    Lf::ZZLatWithIsom,
    Simg::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
)
    trivial_action_on_discriminant(Lf) && return (Lf, Simg, Timg)

    L = lattice(Lf)
    S = lattice(Simg)
    T = lattice(Timg)

    @req disc_S_equals_3disc_T(S, T) "A non-stable witness can only be refined in the index-two case"

    glue_data = index_two_glue_data(L, S, T)
    _, fS_disc = discriminant_group(Simg)

    @req all(
        _apply_torquad_automorphism(fS_disc, r) == -r
        for r in glue_data.residual_elements
    ) "The first fitting isometry does not act as -1 on the residual order-three subgroup"

    u = index_two_correction_isometry(
        S,
        glue_data.glue_generators,
        glue_data.residual_elements,
    )

    Uf = integer_lattice_with_isometry(
        S,
        u;
        ambient_representation=false,
        check=true,
    )
    u_ambient = ambient_isometry(Uf)
    f_ambient = ambient_isometry(Lf)

    # OSCAR stores row-action matrices.  The first product is the expected one.
    # The second candidate is a harmless compatibility fallback; on the
    # discriminant group the two products differ by an element of tilde O(S).
    for candidate in (f_ambient * u_ambient, u_ambient * f_ambient)
        rebuilt = try
            rebuild_extension_with_ambient_isometry(L, S, T, candidate)
        catch
            nothing
        end
        rebuilt === nothing && continue

        Lf_new, Simg_new, Timg_new = rebuilt
        trivial_action_on_discriminant(Lf_new) || continue
        isometry(Timg_new) == isometry(Timg) || continue

        return Lf_new, Simg_new, Timg_new
    end

    error("Failed to rebuild the stable ambient extension after the index-two correction")
end

# Enumerate equivariant primitive extensions of S and (T, f_T) into a lattice of
# absolute discriminant 3.  Only one fitting S-side isometry is retained for
# each primitive-extension class.
#
# At this stage the index-two criterion is used only as an existence criterion.
# The actual stable fitting representative is constructed later, and only for
# extensions that survive the root and symplectic-saturatedness tests.

function equivariant_extensions_stable_discriminant(
    S::ZZLat,
    Tf::ZZLatWithIsom;
    plain_context=nothing,
)
    T = lattice(Tf)
    glue_order = glue_order_to_disc3(S, T)

    ok, exts = equivariant_primitive_extensions_issue6071(
        S,
        Tf;
        glue_order=[glue_order],
        even=true,
        classification=:subsub,
        compute_bar_Gf=false,
        first_fitting_isometry=true,
        plain_context=plain_context,
    )

    ok || return []

    good = []

    for (Lf, Simg, Timg) in exts
        # Fail early if the wrapper ever returns embedded factors in the wrong
        # order; otherwise the Phi_m-kernel would be taken on S.
        @req rank(lattice(Simg)) == rank(S) "First image is not the S-side"
        @req rank(lattice(Timg)) == rank(T) "Second image is not the T-side"
        @req absdisc_int(lattice(Simg)) == absdisc_int(S) "First image has the wrong discriminant"
        @req absdisc_int(lattice(Timg)) == absdisc_int(T) "Second image has the wrong discriminant"

        keep_first_fitting_extension(S, T, Lf) || continue
        push!(good, (Lf, Simg, Timg))
    end

    return good
end

# Compatibility aliases.

function equivariant_extensions_first_fitting(
    S::ZZLat,
    Tf::ZZLatWithIsom;
    kwargs...,
)
    return equivariant_extensions_stable_discriminant(S, Tf; kwargs...)
end

function equivariant_extensions_trivial_discriminant(
    S::ZZLat,
    Tf::ZZLatWithIsom;
    kwargs...,
)
    return equivariant_extensions_stable_discriminant(S, Tf; kwargs...)
end

# Compute |tilde O(L)| = |ker(O(L) -> O(q_L))| from the full orthogonal group and
# its discriminant image.
# Limitation: O(L) must be finite in the computational sense used here.  The
# function permits definite lattices and the existing rank-at-most-2 fallback;
# full orthogonal-group computation can be expensive even when finite.

function discriminant_kernel_order(L::ZZLat)
    rank(L) == 0 && return ZZ(1)

    @req is_definite(L) || rank(L) <= 2 """
    Expected O(L) to be finite. In the present calculation, L is positive definite.
    """

    G = orthogonal_group(L)
    img, _ = image_in_Oq(L)

    return divexact(order(G), order(img))
end

# A conservative cache key.  Values are reused only when the complete Gram
# matrices agree entry by entry; no isometry test or numerical-invariant
# identification is used.

function gram_matrix_key(L::ZZLat)
    G = gram_matrix(L)
    return Tuple(QQ(G[i, j]) for i in 1:nrows(G) for j in 1:ncols(G))
end

function cached_discriminant_kernel_order!(cache::Dict, L::ZZLat)
    key = gram_matrix_key(L)
    return get!(cache, key) do
        discriminant_kernel_order(L)
    end
end

# Compute the period-domain dimension of the prescribed action:
# rank(P)/phi(m)-2 for m=1,2 and rank(P)/phi(m)-1 for m>=3.
# The caller must ensure that P is the relevant Phi_m-kernel and that rank(P) is
# divisible by phi(m); div is intentionally used without an extra check.

function period_dimension(P::ZZLat, m::Int)
    phi = Int(euler_phi(m))

    if m == 1 || m == 2
        return div(rank(P), phi) - 2
    else
        return div(rank(P), phi) - 1
    end
end

# Construct P = ker(Phi_m(f_T)) and K = P^perp inside Lambda0.  This helper is
# used both before refinement and when the same objects are rebuilt in the new
# ZZLatWithIsom ambient context after refinement.

function embedded_PK_data(
    Lf::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
    m::Int,
)
    P_f = phi_kernel(Timg, m)
    P = lattice(P_f)
    K = orthogonal_submodule(lattice(Lf), basis_matrix(P))

    return (
        P_with_isometry=P_f,
        P_lattice=P,
        K_lattice=K,
    )
end

# For one embedded extension, form P = ker(Phi_m(f_T)) and K = P^perp in
# Lambda0, reject the cubic-fourfold root obstruction, and apply the condition
# |tilde O(K)| = |tilde O(S)| from the symplectic-saturatedness criterion.
#
# The optional ordS is computed once from the fixed input S.  It is only a
# numerical value and is safe to reuse for all embedded copies of S.

function lattice_data_after_root_and_symplectic_tests(
    S::ZZLat,
    Lf::ZZLatWithIsom,
    Simg::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
    m::Int;
    ordS=nothing,
    k_order_cache=nothing,
)
    Lambda0 = lattice(Lf)
    pk = embedded_PK_data(Lf, Timg, m)
    P_f = pk.P_with_isometry
    P = pk.P_lattice
    K = pk.K_lattice

    # Exclude both short and long roots from K.
    if has_root(K, Lambda0)
        return (
            ok=false,
            reason=:root_obstruction,
            P_with_isometry=P_f,
            P_lattice=P,
            K_lattice=K,
        )
    end

    # Equal rank triggers the automatic equality case used here.
    if rank(K) == rank(S)
        return (
            ok=true,
            reason=:automatic_equal_rank,
            P_with_isometry=P_f,
            P_lattice=P,
            K_lattice=K,
        )
    end

    ordS_value = ordS === nothing ? discriminant_kernel_order(S) : ordS
    ordK = k_order_cache === nothing ?
        discriminant_kernel_order(K) :
        cached_discriminant_kernel_order!(k_order_cache, K)

    return (
        ok=(ordK == ordS_value),
        reason=(ordK == ordS_value ? :tildeO_orders_match : :tildeO_orders_mismatch),
        P_with_isometry=P_f,
        P_lattice=P,
        K_lattice=K,
    )
end

# Compatibility wrapper returning the full named tuple.

function passes_root_and_symplectic_test(
    S::ZZLat,
    Lf::ZZLatWithIsom,
    Simg::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
    m::Int;
    kwargs...,
)
    return lattice_data_after_root_and_symplectic_tests(
        S,
        Lf,
        Simg,
        Timg,
        m;
        kwargs...,
    )
end

# Compute the calL(S, T, f_T) data for one fixed conjugacy-class
# representative f_T.
#
# The expensive index-two refinement is deliberately delayed until the
# extension has passed the root and symplectic-saturatedness tests.  Refinement
# does not change the underlying lattices L, S, T, P, or K, but P and K are
# rebuilt afterwards so that all returned objects belong to the new ambient
# ZZLatWithIsom context.

function lattice_data_for_T_action(
    S::ZZLat,
    Tf::ZZLatWithIsom,
    m::Int;
    plain_context=nothing,
    ordS=nothing,
    k_order_cache=nothing,
)
    data = []

    extensions = equivariant_extensions_stable_discriminant(
        S,
        Tf;
        plain_context=plain_context,
    )

    for (Lf, Simg, Timg) in extensions
        test = lattice_data_after_root_and_symplectic_tests(
            S,
            Lf,
            Simg,
            Timg,
            m;
            ordS=ordS,
            k_order_cache=k_order_cache,
        )
        test.ok || continue

        # Only surviving extensions pay for the concrete correction on their
        # embedded S-side.
        Lf_st, Simg_st, Timg_st = refine_surviving_fitting_extension(
            Lf,
            Simg,
            Timg,
        )

        if Lf_st === Lf
            P_f = test.P_with_isometry
            P = test.P_lattice
            K = test.K_lattice
        else
            pk_st = embedded_PK_data(Lf_st, Timg_st, m)
            P_f = pk_st.P_with_isometry
            P = pk_st.P_lattice
            K = pk_st.K_lattice

            @req rank(P) == rank(test.P_lattice) "The rank of P changed during refinement"
            @req rank(K) == rank(test.K_lattice) "The rank of K changed during refinement"
            @req period_dimension(P, m) == period_dimension(test.P_lattice, m) "The period dimension changed during refinement"
        end

        d = period_dimension(P, m)

        push!(
            data,
            (
                order=m,
                dimension=d,
                S_in_Lambda0=Simg_st,
                T_in_Lambda0=Timg_st,
                T_action=Tf,
                K_in_Lambda0=K,
                P_in_Lambda0=P,
                P_action=P_f,
                Lambda0=Lf_st,
            )
        )
    end

    return data
end

# Return a proper divisor of m that belongs to the supplied order list and has
# already been proved to have empty output.  If no such divisor exists, return
# nothing.

function empty_proper_divisor(
    m::Int,
    order_set::Set{Int},
    results_by_order::Dict{Int, Vector{Any}},
)
    for d in sort(collect(order_set))
        d < m || continue
        m % d == 0 || continue
        haskey(results_by_order, d) || continue
        isempty(results_by_order[d]) && return d
    end

    return nothing
end

# Run the search over the caller-supplied candidate orders.  Each output record
# has the lattice-data fields returned above, followed by group_gap_id.
#
# The value of group_gap_id is:
#   * a pair (order, id) when GAP's SmallGroups identification is available and
#     the generated group has order at most 2000;
#   * otherwise a descriptive string containing the group order and, when GAP
#     can compute it, StructureDescription.
#
# Safe optimizations:
#   * the fixed plain input S supplies one reusable primitive-extension context;
#   * |tilde O(S)| is computed once;
#   * an order m is skipped if a proper divisor d in the same supplied list has
#     already produced no prescribed-action datum;
#   * phi(m) > rank(T) is rejected before conjugacy-class enumeration;
#   * |tilde O(K)| is cached only for literally identical Gram matrices;
#   * index-two refinement is applied only to surviving extensions.

function cubic_fourfold_search(
    S::ZZLat,
    T::ZZLat,
    orders::Vector{Int};
    prune_empty_divisors::Bool=true,
    verbose::Bool=false,
)
    @req all(m -> m > 0, orders) "Candidate orders must be positive"

    unique_orders = sort(unique(orders))
    order_set = Set(unique_orders)
    results_by_order = Dict{Int, Vector{Any}}()

    plain_context = nothing
    ordS = nothing
    k_order_cache = Dict{Any, Any}()

    for m in unique_orders
        if Int(euler_phi(m)) > rank(T)
            verbose && println("Skipping order $m: phi($m) > rank(T).")
            results_by_order[m] = Any[]
            continue
        end

        if prune_empty_divisors
            d = empty_proper_divisor(m, order_set, results_by_order)
            if d !== nothing
                verbose && println("Skipping order $m: proper divisor $d in the supplied list has empty output.")
                results_by_order[m] = Any[]
                continue
            end
        end

        # Construct the fixed-S context only when an order actually reaches the
        # primitive-extension stage.
        if plain_context === nothing
            plain_context = plain_side_extension_context(S)
            ordS = plain_context.tilde_order
        end

        order_results = Any[]

        for Tf in enumerate_T_actions(T, m)
            data_for_Tf = lattice_data_for_T_action(
                S,
                Tf,
                m;
                plain_context=plain_context,
                ordS=ordS,
                k_order_cache=k_order_cache,
            )
            number_of_data = length(data_for_Tf)

            for datum in data_for_Tf
                group_gap_id = practical_group_gap_id(
                    datum.S_in_Lambda0;
                    verbose=false,
                )

                verbose && println(
                    "Order $(datum.order), group identifier: $group_gap_id"
                )

                push!(
                    order_results,
                    (
                        order=datum.order,
                        dimension=datum.dimension,
                        number_of_data=number_of_data,
                        S_in_Lambda0=datum.S_in_Lambda0,
                        T_in_Lambda0=datum.T_in_Lambda0,
                        T_action=datum.T_action,
                        K_in_Lambda0=datum.K_in_Lambda0,
                        P_in_Lambda0=datum.P_in_Lambda0,
                        P_action=datum.P_action,
                        Lambda0=datum.Lambda0,
                        group_gap_id=group_gap_id,
                    )
                )
            end
        end

        results_by_order[m] = order_results
    end

    # Preserve the order supplied by the caller.  Repeated entries in orders
    # reproduce the corresponding output, matching the original loop semantics.
    results = Any[]
    for m in orders
        append!(results, results_by_order[m])
    end

    return results
end

# Return a practical identifier for <tilde O(S), f>.
#
# The function deliberately returns only the information used in the final
# search output.  It does not return O(S), tilde O(S), embeddings, or the
# discriminant representation.
#
# Return value:
#   * (n, i) if |<tilde O(S), f>| <= small_group_bound and GAP's SmallGroups
#     identification is available;
#   * otherwise a string containing the order and StructureDescription;
#   * if StructureDescription is unavailable or fails, a clear diagnostic
#     string containing the order.

function practical_group_gap_id(
    Sf::ZZLatWithIsom;
    small_group_bound::Int=2000,
    verbose::Bool=false,
)
    S = lattice(Sf)
    f = isometry(Sf)

    @req is_definite(S) "The underlying lattice S must be definite"
    @req is_integral(S) "The underlying lattice S must be integral"
    @req small_group_bound >= 1 "small_group_bound must be positive"

    # Work in lattice-basis coordinates, matching isometry(Sf).
    O_generators = automorphism_group_generators(
        S;
        ambient_representation=false,
    )
    O = matrix_group(O_generators)
    f_in_O = O(f)

    rho = discriminant_representation(
        S,
        O;
        ambient_representation=false,
        full=false,
        check=true,
    )

    tildeO, i_tildeO = kernel(rho)
    generators_in_O = [i_tildeO(g) for g in gens(tildeO)]
    push!(generators_in_O, f_in_O)

    H, _ = sub(O, generators_in_O)
    n = order(H)

    result = if n <= small_group_bound && has_small_group_identification(n)
        small_group_identification(H)
    else
        description = try
            gap_description = GAP.Globals.StructureDescription(GapObj(H))
            GAP.gap_to_julia(String, gap_description)
        catch
            try
                describe(H)
            catch
                nothing
            end
        end

        if description === nothing || isempty(strip(description))
            if n > small_group_bound
                "order $n > $small_group_bound; StructureDescription unavailable"
            else
                "order $n; SmallGroup identification and StructureDescription unavailable"
            end
        elseif n > small_group_bound
            "order $n; StructureDescription = $description"
        else
            "order $n; SmallGroup identification unavailable; StructureDescription = $description"
        end
    end

    if verbose
        println("|<tilde O(S), f>| = ", n)
        println("group_gap_id       = ", result)
    end

    return result
end

# Compatibility alias returning the practical identifier stored in
# cubic_fourfold_search.

function tilde_and_isometry_gap_ids(
    Sf::ZZLatWithIsom;
    small_group_bound::Int=2000,
    verbose::Bool=true,
)
    return practical_group_gap_id(
        Sf;
        small_group_bound=small_group_bound,
        verbose=verbose,
    )
end

function cubic_fourfold_search(L)
    return cubic_fourfold_search(L[1],L[2],L[3])
end


==> anc/oscar/oscar_script.md <==
# OSCAR Code for Automorphism Groups of Smooth Cubic Fourfolds through Lattice Theory

This document presents the OSCAR implementation for *Automorphism Groups of Smooth Cubic Fourfolds through Lattice Theory*. A concise file guide is given in [`../README.md`](../README.md). The executable source is [`oscar_script.jl`](oscar_script.jl), the input data are in [`input.jl`](input.jl), and [`oscar_run_search.jl`](oscar_run_search.jl) manages the ordered search and serialization. The complete saved search objects are in [`oscar_script_data.mrdi`](oscar_script_data.mrdi), while [`oscar_result.md`](oscar_result.md) gives a human-readable record.

The input is a pair of lattices `S`, `T` and a list of candidate orders. The search enumerates the relevant actions on `T`, constructs equivariant primitive extensions, applies the cubic-fourfold root and symplectic-saturatedness tests, refines the exceptional generic-index-two fitting isometry when needed, and appends a practical GAP identifier for the resulting full automorphism group.

The cases in [`input.jl`](input.jl), the saved case records, the summary table in [`oscar_result.md`](oscar_result.md), and the numbered raw-output subsections appear in the same order. Cases settled independently and therefore not run are listed separately.

`group_gap_id` is a GAP SmallGroup ID `(order, id)` when available for a group of order at most `2000`. For larger groups, the code records the order and `StructureDescription`.

## Tested environment

```text
OSCAR version 1.7.3
AbstractAlgebra.jl v0.48.6
GAP.jl             v0.16.6
Hecke.jl           v0.39.15
Nemo.jl            v0.54.2
Julia Version      1.10.11
Threads            1
```

## Compatibility note

The one-marked-side primitive-extension wrapper is the local workaround
associated with [OSCAR issue 6071](https://github.com/oscar-system/Oscar.jl/issues/6071)
for the tested OSCAR 1.7.x environment. It calls internal OSCAR/Hecke
functions and is not intended as a general replacement for the public
interface. Its presence does not assert that the public interface has been
patched in every later OSCAR release.

## Auxiliary equivalence audit

The field `number_of_data` counts retained primitive extensions for one fixed action on `T`. It is not automatically the number of connected families. Two cases therefore require an additional comparison: $M_9$ at generic index $1$ and $A_{3,3}$ at generic index $2$.

The script [`oscar_auxiliary_equivalence_check.jl`](oscar_auxiliary_equivalence_check.jl) reads the saved OSCAR objects rather than repeating the full search. It first compares the stored lattices $K$ and the actions $(P,f_P)$. It then applies the same primitive-extension, root, and stable-fitting routines to the fixed pair $(K,(P,f_P))$. In this fixed-pair calculation the equal-rank branch makes the saturatedness comparison automatic.

The auxiliary extension objects, comparison data, and conclusions are saved in [`oscar_auxiliary_equivalence_data.mrdi`](oscar_auxiliary_equivalence_data.mrdi). The script reloads the saved file and verifies the decisive class counts and traces before reporting success.

From this directory, run the audit with the tested OSCAR installation in
the default Julia environment:

```text
julia oscar_auxiliary_equivalence_check.jl
```

For a separate existing environment, add `--project=/path/to/environment`.
This directory does not contain its own Julia project or dependency lockfile;
see [`../README.md`](../README.md).

An alternative main-search MRDI path and auxiliary-data MRDI path may be supplied as the first and second command-line arguments. The audit does not treat the two $S_{3,3}$ outputs: their nonisomorphic full automorphism groups already distinguish the two families, as explained in [`oscar_result.md`](oscar_result.md).

## Setup and basic lattice helpers

```julia
# OSCAR routines for the cubic-fourfold lattice search.
#
# Tested with Julia 1.10.11 and OSCAR 1.7.3.  The local
# equivariant_primitive_extensions_issue6071 wrapper uses internal OSCAR/Hecke
# functions and is therefore version-sensitive.

using Oscar


function has_root(L1::ZZLat, L2::ZZLat)
    @req is_positive_definite(L1) "L1 must be positive definite"
    @req rank(L1) <= rank(L2) "L1 must have rank <= L2"

    B1 = basis_matrix(L1)
    B2 = basis_matrix(L2)

    G1 = gram_matrix(ambient_space(L1))
    G2 = gram_matrix(ambient_space(L2))

    @req G1 == G2 "L1 and L2 must be represented in the same ambient quadratic space"

    Gamb = G2

    # Short roots have norm 2.
    for (_, sq) in short_vectors(L1, 2, 2)
        sq == 2 && return true
    end

    # Long roots have norm 6 and divisibility 3 in the ambient lattice L2.
    for (v, sq) in short_vectors(L1, 6, 6)
        sq == 6 || continue

        v_amb = matrix(QQ, 1, length(v), v) * B1
        pairings = v_amb * Gamb * transpose(B2)

        div = ZZ(0)

        for i in 1:ncols(pairings)
            x = QQ(pairings[1, i])
            @req denominator(x) == 1 "Pairing with L2 is not integral"
            div = gcd(div, abs(ZZ(numerator(x))))
        end

        div == 3 && return true
    end

    return false
end

# Return the absolute discriminant as an exact ZZ integer.
# The function rejects any representation whose discriminant is not integral.

function absdisc_int(L::ZZLat)
    d = abs(QQ(discriminant(L)))
    @req denominator(d) == 1 "The discriminant is not integral"
    return ZZ(numerator(d))
end

# Return the exact square root of a nonnegative square integer.
# Limitation: the result is converted to Julia Int, so it must fit in a machine
# integer on the running platform.

function sqrt_int_exact(n)
    n = ZZ(n)
    @req n >= 0 "Expected a nonnegative integer"
    @req is_square(n) "Expected a square integer"
    return Int(sqrt(n))
end

# Compute the required glue order for a primitive extension P + Q <= Lambda0.
# This uses [Lambda0 : P + Q]^2 = |disc(P)|*|disc(Q)|/3 and is valid only for
# the orthogonal primitive-extension setting with |disc(Lambda0)| = 3.
# The quotient must be an exact square; otherwise the function raises an error.

function glue_order_to_disc3(P::ZZLat, Q::ZZLat)
    dP = absdisc_int(P)
    dQ = absdisc_int(Q)

    num = dP * dQ
    @req rem(num, ZZ(3)) == 0 "|disc(P)|*|disc(Q)| must be divisible by 3"

    return sqrt_int_exact(divexact(num, ZZ(3)))
end

# Test |disc(S)| = 3*|disc(T)|.  Absolute discriminants are intentional because
# OSCAR's signed discriminant depends on the lattice signature.

function disc_S_equals_3disc_T(S::ZZLat, T::ZZLat)
    return absdisc_int(S) == ZZ(3) * absdisc_int(T)
end

# Rebuild a lattice-with-isometry in a full-rank ambient model while preserving
# its Gram matrix and isometry.  This is a representation-level normalization;
# it assumes the stored isometry is expressed in the lattice basis.

function full_rank_model(Lf::ZZLatWithIsom)
    L = integer_lattice(; gram = gram_matrix(Lf))
    return integer_lattice_with_isometry(L, isometry(Lf); check = true)
end

# Return ker(Phi_m(f)).  OSCAR versions accept either m or the cyclotomic
# polynomial, so the second form is used as a compatibility fallback.
# Limitation: the broad catch intentionally retries after any error from the
# first call; callers should inspect unexpected failures from the fallback.

function phi_kernel(Lf::ZZLatWithIsom, m::Int)
    try
        return kernel_lattice(Lf, m)
    catch
        return kernel_lattice(Lf, cyclotomic_polynomial(m))
    end
end

# Enumerate representatives of conjugacy classes of order-m isometries of T and
# keep only actions whose relevant cyclotomic kernel has the required (*, 2)
# signature.  Completeness here means completeness of OSCAR's conjugacy-class
# enumeration for the supplied integral lattice T and the fixed order m.

function enumerate_T_actions(T::ZZLat, m::Int)
    raw = enumerate_classes_of_lattices_with_isometry(
        T, m;
        neg_sigs = [(m, 2)]
    )

    good = ZZLatWithIsom[]

    for Tf0 in raw
        Tf = full_rank_model(Tf0)

        Pm = phi_kernel(Tf, m)
        sigs = signatures(Pm)

        # The second entry of the OSCAR signature datum is the required
        # negative index; the intended condition is exactly sigs[1][2] == 2.
        if haskey(sigs, 1) && sigs[1][2] == 2
            push!(good, Tf)
        end
    end

    return good
end

# Translate the classification mode when the two extension factors are swapped.
# Only :subemb and :embsub change; the other supported modes are symmetric.
```

## One-marked-side primitive extensions

```julia
function _reverse_equivariant_classification(classification::Symbol)
    if classification == :subemb
        return :embsub
    elseif classification == :embsub
        return :subemb
    else
        return classification
    end
end

# Data attached to the fixed plain input lattice N.  In the cubic-fourfold
# search this is always the original input S, not one of the embedded copies
# S_in_Lambda0 returned by the primitive-extension routine.
#
# The context may therefore be reused for all T-actions in one call to
# cubic_fourfold_search.  It must not be reused for the final GAP computation on
# different embedded copies of S unless explicit isometries identifying their
# bases have been constructed.

function plain_side_extension_context(N::ZZLat)
    @req is_definite(N) "The plain side must be definite"

    qN = discriminant_group(N)
    ON = orthogonal_group(N)
    discN = discriminant_representation(N, ON)
    OqfN, _ = image(discN)

    return (
        lattice = N,
        discriminant_group = qN,
        orthogonal_group = ON,
        discriminant_representation = discN,
        discriminant_image = OqfN,
        tilde_order = divexact(order(ON), order(OqfN)),
    )
end

# Local one-marked-side implementation of equivariant primitive extensions.
#
# Required input order:
#   M is a lattice with isometry; N is a plain definite lattice.
# Only N's full orthogonal group is computed.  This is essential because M may
# be indefinite of rank greater than 2, where a full finite orthogonal-group
# computation is not available in the present calculation.
#
# Version note:
#   This method mirrors the PR #6004 fix by disabling the discriminant-
#   annihilator prefilter on both sides (chiM = chiN = 0).  OSCAR v1.7.3 can
#   otherwise discard a valid glue domain before fitting isometries are lifted.
#   Because internal OSCAR functions are called, API compatibility is not
#   guaranteed outside the tested 1.7.x code line.

function equivariant_primitive_extensions_issue6071(
    M::ZZLatWithIsom,
    N::ZZLat;
    glue_order::AbstractVector{T}=Int[],
    form_over::Vector{TorQuadModule}=TorQuadModule[],
    even::Bool=(is_even(M) && is_even(N)),
    classification::Symbol=:subsub,
    compute_bar_Gf::Bool=false,
    first_fitting_isometry::Bool=false,
    plain_context=nothing,
) where T <: Hecke.IntegerUnion
    @req classification in Symbol[:none, :first, :embemb, :subsub, :subemb, :embsub] "Wrong classification method"
    @req is_definite(N) "Input without isometry must be definite"

    # The unmarked side supplies both the classification image and the
    # discriminant representation used to lift a fitting isometry.  These data
    # depend only on the fixed plain input lattice and can safely be cached.
    ctx = plain_context === nothing ? plain_side_extension_context(N) : plain_context
    @req ctx.lattice === N "The cached context must belong to the same plain lattice object"

    qN = ctx.discriminant_group
    discN = ctx.discriminant_representation
    OqfN = ctx.discriminant_image

    qM, fqM = discriminant_group(M)

    if classification == :embsub || classification == :embemb
        GMbar = Oscar._orthogonal_group(
            qM,
            TorQuadModuleMap[id_hom(qM)];
            check=false,
        )
    else
        GMbar, _ = image_centralizer_in_Oq(M)
    end

    if classification == :subemb || classification == :embemb
        GNbar = Oscar._orthogonal_group(
            qN,
            TorQuadModuleMap[id_hom(qN)];
            check=false,
        )
    else
        GNbar = OqfN
    end

    if compute_bar_Gf
        OqfM, _ = image_centralizer_in_Oq(M)
    else
        OqfM = Oscar._orthogonal_group(
            qM,
            TorQuadModuleMap[id_hom(qM)];
            check=false,
        )
    end

    exist_only = classification == :none
    first = classification == :first

    return Oscar._primitive_extensions_generic(
        lattice(M),
        N,
        GMbar,
        GNbar,
        (:equivariant, :plain);
        even,
        exist_only,
        first,
        first_fitting_isometry,
        fM=isometry(M),
        fqM=hom(fqM),

        # Core #6071/#6004 correction: do not apply an annihilator
        # prefilter in the one-marked-side branch.
        chiM=zero(Hecke.Globals.Qx),
        chiN=zero(Hecke.Globals.Qx),

        glue_order,
        form_over,
        compute_bar_Gf,
        OqfM,
        OqfN,
        discrep=discN,
    )
end

# Public-order wrapper for the common call (plain lattice, marked lattice).
# The factors and asymmetric classification modes are reversed internally, then
# the two embedded images are swapped back.  Thus the return order remains
# (Lf, image_of_M, image_of_N), matching the caller's input order.

function equivariant_primitive_extensions_issue6071(
    M::ZZLat,
    N::ZZLatWithIsom;
    classification::Symbol=:subsub,
    kwargs...,
)
    reversed_classification = _reverse_equivariant_classification(classification)

    ok, res = equivariant_primitive_extensions_issue6071(
        N,
        M;
        classification=reversed_classification,
        kwargs...,
    )

    for i in eachindex(res)
        res[i] = res[i][[1, 3, 2]]
    end

    return ok, res
end

# Backward-compatible alias retained for earlier notebooks.  It adds no new
# behavior and inherits all restrictions of the issue-#6071 wrapper.

function my_equivariant_primitive_extensions(args...; kwargs...)
    return equivariant_primitive_extensions_issue6071(args...; kwargs...)
end

# Test whether the stored isometry acts trivially on the discriminant group.
# Normally only generators are tested.  If generator access is unavailable, the
# fallback iterates over all elements, which may be expensive for a large group.
```

## Stable discriminant action and index-two refinement

```julia
function trivial_action_on_discriminant(Lf::ZZLatWithIsom)
    D, fD = discriminant_group(Lf)

    gensD = try
        collect(gens(D))
    catch
        collect(D)
    end

    return all(fD(x) == x for x in gensD)
end

# The first fitting isometry is an admissible witness if it is already stable,
# or if the cubic-fourfold index-two criterion |disc(S)| = 3|disc(T)| applies.
# In the second case the witness is refined only after the root and
# symplectic-saturatedness tests have succeeded.

function keep_first_fitting_extension(S::ZZLat, T::ZZLat, Lf::ZZLatWithIsom)
    return trivial_action_on_discriminant(Lf) || disc_S_equals_3disc_T(S, T)
end

# Apply an automorphism-group element to an element of a finite quadratic
# module.  AutomorphismGroupElem objects are callable in the tested OSCAR
# version.  The fallback keeps the helper usable if the action interface is
# exposed only through ^ in a later version.

function _apply_torquad_automorphism(g, x)
    try
        return g(x)
    catch
        return x^g
    end
end

# Return the image in A_S of the glue subgroup H_S and the residual subgroup
# R = H_S^perp.  In the index-two case H_T = A_T and |R| = 3.
#
# The residual subgroup is represented as a list of elements rather than as a
# new TorQuadModule object.  This avoids changing parents and keeps all action
# tests inside the discriminant group returned by glue_map.

function index_two_glue_data(
    L::ZZLat,
    S::ZZLat,
    T::ZZLat,
)
    gamma, iHS, iHT = glue_map(L, S, T)

    HS = domain(iHS)
    HT = domain(iHT)
    AS = codomain(iHS)
    AT = codomain(iHT)

    @req order(HT) == order(AT) "Expected the T-side glue subgroup to be all of A_T"
    @req is_bijective(gamma) "Expected the glue map to be bijective"

    H_gens = [iHS(x) for x in collect(gens(HS))]

    R_elems = [
        x for x in collect(AS)
        if all(iszero(inner_product(x, h)) for h in H_gens)
    ]

    @req length(R_elems) == 3 "Expected the residual discriminant subgroup to have order 3"
    @req order(HS) * length(R_elems) == order(AS) "Expected A_S = H_S orthogonal-sum R"

    return (
        discriminant_group = AS,
        glue_generators = H_gens,
        residual_elements = R_elems,
    )
end

# Find a lift u in O(S) whose discriminant action is identity on the glue
# subgroup and minus identity on the residual order-three subgroup.
#
# This computation is deliberately performed on the concrete embedded lattice
# S_in_Lambda0.  No matrix group or discriminant representation is shared
# between different outputs.

function index_two_correction_isometry(
    S::ZZLat,
    glue_generators,
    residual_elements,
)
    O_generators = automorphism_group_generators(
        S;
        ambient_representation=false,
    )
    O = matrix_group(O_generators)

    rho = discriminant_representation(
        S,
        O;
        ambient_representation=false,
        full=false,
        check=true,
    )

    for gbar in elements(codomain(rho))
        fixes_glue = all(
            _apply_torquad_automorphism(gbar, h) == h
            for h in glue_generators
        )
        fixes_glue || continue

        negates_residual = all(
            _apply_torquad_automorphism(gbar, r) == -r
            for r in residual_elements
        )
        negates_residual || continue

        u_in_O = preimage(rho, gbar)
        return matrix(u_in_O)
    end

    error("The index-two correction is not in the image of O(S) -> O(q_S)")
end

# Rebuild the same embedded extension with a new ambient isometry.  The
# underlying lattices and their basis matrices are unchanged.

function rebuild_extension_with_ambient_isometry(
    L::ZZLat,
    S::ZZLat,
    T::ZZLat,
    f_ambient,
)
    Lf_new = integer_lattice_with_isometry(
        L,
        f_ambient;
        ambient_representation=true,
        check=true,
    )

    Simg_new = lattice_in_same_ambient_space(
        Lf_new,
        basis_matrix(S);
        check=true,
    )

    Timg_new = lattice_in_same_ambient_space(
        Lf_new,
        basis_matrix(T);
        check=true,
    )

    return Lf_new, Simg_new, Timg_new
end

# Refine a surviving index-two fitting witness.  If the ambient action is
# already stable, the original tuple is returned unchanged.
#
# The correction u is extended by the identity on S_Q^perp = T_Q.  The tested
# constructor integer_lattice_with_isometry(...; ambient_representation=false)
# performs exactly this extension for a non-full-rank lattice.

function refine_surviving_fitting_extension(
    Lf::ZZLatWithIsom,
    Simg::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
)
    trivial_action_on_discriminant(Lf) && return (Lf, Simg, Timg)

    L = lattice(Lf)
    S = lattice(Simg)
    T = lattice(Timg)

    @req disc_S_equals_3disc_T(S, T) "A non-stable witness can only be refined in the index-two case"

    glue_data = index_two_glue_data(L, S, T)
    _, fS_disc = discriminant_group(Simg)

    @req all(
        _apply_torquad_automorphism(fS_disc, r) == -r
        for r in glue_data.residual_elements
    ) "The first fitting isometry does not act as -1 on the residual order-three subgroup"

    u = index_two_correction_isometry(
        S,
        glue_data.glue_generators,
        glue_data.residual_elements,
    )

    Uf = integer_lattice_with_isometry(
        S,
        u;
        ambient_representation=false,
        check=true,
    )
    u_ambient = ambient_isometry(Uf)
    f_ambient = ambient_isometry(Lf)

    # OSCAR stores row-action matrices.  The first product is the expected one.
    # The second candidate is a harmless compatibility fallback; on the
    # discriminant group the two products differ by an element of tilde O(S).
    for candidate in (f_ambient * u_ambient, u_ambient * f_ambient)
        rebuilt = try
            rebuild_extension_with_ambient_isometry(L, S, T, candidate)
        catch
            nothing
        end
        rebuilt === nothing && continue

        Lf_new, Simg_new, Timg_new = rebuilt
        trivial_action_on_discriminant(Lf_new) || continue
        isometry(Timg_new) == isometry(Timg) || continue

        return Lf_new, Simg_new, Timg_new
    end

    error("Failed to rebuild the stable ambient extension after the index-two correction")
end

# Enumerate equivariant primitive extensions of S and (T, f_T) into a lattice of
# absolute discriminant 3.  Only one fitting S-side isometry is retained for
# each primitive-extension class.
#
# At this stage the index-two criterion is used only as an existence criterion.
# The actual stable fitting representative is constructed later, and only for
# extensions that survive the root and symplectic-saturatedness tests.
```

## Extension tests and retained lattice data

```julia
function equivariant_extensions_stable_discriminant(
    S::ZZLat,
    Tf::ZZLatWithIsom;
    plain_context=nothing,
)
    T = lattice(Tf)
    glue_order = glue_order_to_disc3(S, T)

    ok, exts = equivariant_primitive_extensions_issue6071(
        S,
        Tf;
        glue_order=[glue_order],
        even=true,
        classification=:subsub,
        compute_bar_Gf=false,
        first_fitting_isometry=true,
        plain_context=plain_context,
    )

    ok || return []

    good = []

    for (Lf, Simg, Timg) in exts
        # Fail early if the wrapper ever returns embedded factors in the wrong
        # order; otherwise the Phi_m-kernel would be taken on S.
        @req rank(lattice(Simg)) == rank(S) "First image is not the S-side"
        @req rank(lattice(Timg)) == rank(T) "Second image is not the T-side"
        @req absdisc_int(lattice(Simg)) == absdisc_int(S) "First image has the wrong discriminant"
        @req absdisc_int(lattice(Timg)) == absdisc_int(T) "Second image has the wrong discriminant"

        keep_first_fitting_extension(S, T, Lf) || continue
        push!(good, (Lf, Simg, Timg))
    end

    return good
end

# Compatibility aliases.

function equivariant_extensions_first_fitting(
    S::ZZLat,
    Tf::ZZLatWithIsom;
    kwargs...,
)
    return equivariant_extensions_stable_discriminant(S, Tf; kwargs...)
end

function equivariant_extensions_trivial_discriminant(
    S::ZZLat,
    Tf::ZZLatWithIsom;
    kwargs...,
)
    return equivariant_extensions_stable_discriminant(S, Tf; kwargs...)
end

# Compute |tilde O(L)| = |ker(O(L) -> O(q_L))| from the full orthogonal group and
# its discriminant image.
# Limitation: O(L) must be finite in the computational sense used here.  The
# function permits definite lattices and the existing rank-at-most-2 fallback;
# full orthogonal-group computation can be expensive even when finite.

function discriminant_kernel_order(L::ZZLat)
    rank(L) == 0 && return ZZ(1)

    @req is_definite(L) || rank(L) <= 2 """
    Expected O(L) to be finite. In the present calculation, L is positive definite.
    """

    G = orthogonal_group(L)
    img, _ = image_in_Oq(L)

    return divexact(order(G), order(img))
end

# A conservative cache key.  Values are reused only when the complete Gram
# matrices agree entry by entry; no isometry test or numerical-invariant
# identification is used.

function gram_matrix_key(L::ZZLat)
    G = gram_matrix(L)
    return Tuple(QQ(G[i, j]) for i in 1:nrows(G) for j in 1:ncols(G))
end

function cached_discriminant_kernel_order!(cache::Dict, L::ZZLat)
    key = gram_matrix_key(L)
    return get!(cache, key) do
        discriminant_kernel_order(L)
    end
end

# Compute the period-domain dimension of the prescribed action:
# rank(P)/phi(m)-2 for m=1,2 and rank(P)/phi(m)-1 for m>=3.
# The caller must ensure that P is the relevant Phi_m-kernel and that rank(P) is
# divisible by phi(m); div is intentionally used without an extra check.

function period_dimension(P::ZZLat, m::Int)
    phi = Int(euler_phi(m))

    if m == 1 || m == 2
        return div(rank(P), phi) - 2
    else
        return div(rank(P), phi) - 1
    end
end

# Construct P = ker(Phi_m(f_T)) and K = P^perp inside Lambda0.  This helper is
# used both before refinement and when the same objects are rebuilt in the new
# ZZLatWithIsom ambient context after refinement.

function embedded_PK_data(
    Lf::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
    m::Int,
)
    P_f = phi_kernel(Timg, m)
    P = lattice(P_f)
    K = orthogonal_submodule(lattice(Lf), basis_matrix(P))

    return (
        P_with_isometry=P_f,
        P_lattice=P,
        K_lattice=K,
    )
end

# For one embedded extension, form P = ker(Phi_m(f_T)) and K = P^perp in
# Lambda0, reject the cubic-fourfold root obstruction, and apply the condition
# |tilde O(K)| = |tilde O(S)| from the symplectic-saturatedness criterion.
#
# The optional ordS is computed once from the fixed input S.  It is only a
# numerical value and is safe to reuse for all embedded copies of S.

function lattice_data_after_root_and_symplectic_tests(
    S::ZZLat,
    Lf::ZZLatWithIsom,
    Simg::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
    m::Int;
    ordS=nothing,
    k_order_cache=nothing,
)
    Lambda0 = lattice(Lf)
    pk = embedded_PK_data(Lf, Timg, m)
    P_f = pk.P_with_isometry
    P = pk.P_lattice
    K = pk.K_lattice

    # Exclude both short and long roots from K.
    if has_root(K, Lambda0)
        return (
            ok=false,
            reason=:root_obstruction,
            P_with_isometry=P_f,
            P_lattice=P,
            K_lattice=K,
        )
    end

    # Equal rank triggers the automatic equality case used here.
    if rank(K) == rank(S)
        return (
            ok=true,
            reason=:automatic_equal_rank,
            P_with_isometry=P_f,
            P_lattice=P,
            K_lattice=K,
        )
    end

    ordS_value = ordS === nothing ? discriminant_kernel_order(S) : ordS
    ordK = k_order_cache === nothing ?
        discriminant_kernel_order(K) :
        cached_discriminant_kernel_order!(k_order_cache, K)

    return (
        ok=(ordK == ordS_value),
        reason=(ordK == ordS_value ? :tildeO_orders_match : :tildeO_orders_mismatch),
        P_with_isometry=P_f,
        P_lattice=P,
        K_lattice=K,
    )
end

# Compatibility wrapper returning the full named tuple.

function passes_root_and_symplectic_test(
    S::ZZLat,
    Lf::ZZLatWithIsom,
    Simg::ZZLatWithIsom,
    Timg::ZZLatWithIsom,
    m::Int;
    kwargs...,
)
    return lattice_data_after_root_and_symplectic_tests(
        S,
        Lf,
        Simg,
        Timg,
        m;
        kwargs...,
    )
end

# Compute the calL(S, T, f_T) data for one fixed conjugacy-class
# representative f_T.
#
# The expensive index-two refinement is deliberately delayed until the
# extension has passed the root and symplectic-saturatedness tests.  Refinement
# does not change the underlying lattices L, S, T, P, or K, but P and K are
# rebuilt afterwards so that all returned objects belong to the new ambient
# ZZLatWithIsom context.

function lattice_data_for_T_action(
    S::ZZLat,
    Tf::ZZLatWithIsom,
    m::Int;
    plain_context=nothing,
    ordS=nothing,
    k_order_cache=nothing,
)
    data = []

    extensions = equivariant_extensions_stable_discriminant(
        S,
        Tf;
        plain_context=plain_context,
    )

    for (Lf, Simg, Timg) in extensions
        test = lattice_data_after_root_and_symplectic_tests(
            S,
            Lf,
            Simg,
            Timg,
            m;
            ordS=ordS,
            k_order_cache=k_order_cache,
        )
        test.ok || continue

        # Only surviving extensions pay for the concrete correction on their
        # embedded S-side.
        Lf_st, Simg_st, Timg_st = refine_surviving_fitting_extension(
            Lf,
            Simg,
            Timg,
        )

        if Lf_st === Lf
            P_f = test.P_with_isometry
            P = test.P_lattice
            K = test.K_lattice
        else
            pk_st = embedded_PK_data(Lf_st, Timg_st, m)
            P_f = pk_st.P_with_isometry
            P = pk_st.P_lattice
            K = pk_st.K_lattice

            @req rank(P) == rank(test.P_lattice) "The rank of P changed during refinement"
            @req rank(K) == rank(test.K_lattice) "The rank of K changed during refinement"
            @req period_dimension(P, m) == period_dimension(test.P_lattice, m) "The period dimension changed during refinement"
        end

        d = period_dimension(P, m)

        push!(
            data,
            (
                order=m,
                dimension=d,
                S_in_Lambda0=Simg_st,
                T_in_Lambda0=Timg_st,
                T_action=Tf,
                K_in_Lambda0=K,
                P_in_Lambda0=P,
                P_action=P_f,
                Lambda0=Lf_st,
            )
        )
    end

    return data
end

# Return a proper divisor of m that belongs to the supplied order list and has
# already been proved to have empty output.  If no such divisor exists, return
# nothing.
```

## Search driver and GAP identification

```julia
function empty_proper_divisor(
    m::Int,
    order_set::Set{Int},
    results_by_order::Dict{Int, Vector{Any}},
)
    for d in sort(collect(order_set))
        d < m || continue
        m % d == 0 || continue
        haskey(results_by_order, d) || continue
        isempty(results_by_order[d]) && return d
    end

    return nothing
end

# Run the search over the caller-supplied candidate orders.  Each output record
# has the lattice-data fields returned above, followed by group_gap_id.
#
# The value of group_gap_id is:
#   * a pair (order, id) when GAP's SmallGroups identification is available and
#     the generated group has order at most 2000;
#   * otherwise a descriptive string containing the group order and, when GAP
#     can compute it, StructureDescription.
#
# Safe optimizations:
#   * the fixed plain input S supplies one reusable primitive-extension context;
#   * |tilde O(S)| is computed once;
#   * an order m is skipped if a proper divisor d in the same supplied list has
#     already produced no prescribed-action datum;
#   * phi(m) > rank(T) is rejected before conjugacy-class enumeration;
#   * |tilde O(K)| is cached only for literally identical Gram matrices;
#   * index-two refinement is applied only to surviving extensions.

function cubic_fourfold_search(
    S::ZZLat,
    T::ZZLat,
    orders::Vector{Int};
    prune_empty_divisors::Bool=true,
    verbose::Bool=false,
)
    @req all(m -> m > 0, orders) "Candidate orders must be positive"

    unique_orders = sort(unique(orders))
    order_set = Set(unique_orders)
    results_by_order = Dict{Int, Vector{Any}}()

    plain_context = nothing
    ordS = nothing
    k_order_cache = Dict{Any, Any}()

    for m in unique_orders
        if Int(euler_phi(m)) > rank(T)
            verbose && println("Skipping order $m: phi($m) > rank(T).")
            results_by_order[m] = Any[]
            continue
        end

        if prune_empty_divisors
            d = empty_proper_divisor(m, order_set, results_by_order)
            if d !== nothing
                verbose && println("Skipping order $m: proper divisor $d in the supplied list has empty output.")
                results_by_order[m] = Any[]
                continue
            end
        end

        # Construct the fixed-S context only when an order actually reaches the
        # primitive-extension stage.
        if plain_context === nothing
            plain_context = plain_side_extension_context(S)
            ordS = plain_context.tilde_order
        end

        order_results = Any[]

        for Tf in enumerate_T_actions(T, m)
            data_for_Tf = lattice_data_for_T_action(
                S,
                Tf,
                m;
                plain_context=plain_context,
                ordS=ordS,
                k_order_cache=k_order_cache,
            )
            number_of_data = length(data_for_Tf)

            for datum in data_for_Tf
                group_gap_id = practical_group_gap_id(
                    datum.S_in_Lambda0;
                    verbose=false,
                )

                verbose && println(
                    "Order $(datum.order), group identifier: $group_gap_id"
                )

                push!(
                    order_results,
                    (
                        order=datum.order,
                        dimension=datum.dimension,
                        number_of_data=number_of_data,
                        S_in_Lambda0=datum.S_in_Lambda0,
                        T_in_Lambda0=datum.T_in_Lambda0,
                        T_action=datum.T_action,
                        K_in_Lambda0=datum.K_in_Lambda0,
                        P_in_Lambda0=datum.P_in_Lambda0,
                        P_action=datum.P_action,
                        Lambda0=datum.Lambda0,
                        group_gap_id=group_gap_id,
                    )
                )
            end
        end

        results_by_order[m] = order_results
    end

    # Preserve the order supplied by the caller.  Repeated entries in orders
    # reproduce the corresponding output, matching the original loop semantics.
    results = Any[]
    for m in orders
        append!(results, results_by_order[m])
    end

    return results
end

# Return a practical identifier for <tilde O(S), f>.
#
# The function deliberately returns only the information used in the final
# search output.  It does not return O(S), tilde O(S), embeddings, or the
# discriminant representation.
#
# Return value:
#   * (n, i) if |<tilde O(S), f>| <= small_group_bound and GAP's SmallGroups
#     identification is available;
#   * otherwise a string containing the order and StructureDescription;
#   * if StructureDescription is unavailable or fails, a clear diagnostic
#     string containing the order.

function practical_group_gap_id(
    Sf::ZZLatWithIsom;
    small_group_bound::Int=2000,
    verbose::Bool=false,
)
    S = lattice(Sf)
    f = isometry(Sf)

    @req is_definite(S) "The underlying lattice S must be definite"
    @req is_integral(S) "The underlying lattice S must be integral"
    @req small_group_bound >= 1 "small_group_bound must be positive"

    # Work in lattice-basis coordinates, matching isometry(Sf).
    O_generators = automorphism_group_generators(
        S;
        ambient_representation=false,
    )
    O = matrix_group(O_generators)
    f_in_O = O(f)

    rho = discriminant_representation(
        S,
        O;
        ambient_representation=false,
        full=false,
        check=true,
    )

    tildeO, i_tildeO = kernel(rho)
    generators_in_O = [i_tildeO(g) for g in gens(tildeO)]
    push!(generators_in_O, f_in_O)

    H, _ = sub(O, generators_in_O)
    n = order(H)

    result = if n <= small_group_bound && has_small_group_identification(n)
        small_group_identification(H)
    else
        description = try
            gap_description = GAP.Globals.StructureDescription(GapObj(H))
            GAP.gap_to_julia(String, gap_description)
        catch
            try
                describe(H)
            catch
                nothing
            end
        end

        if description === nothing || isempty(strip(description))
            if n > small_group_bound
                "order $n > $small_group_bound; StructureDescription unavailable"
            else
                "order $n; SmallGroup identification and StructureDescription unavailable"
            end
        elseif n > small_group_bound
            "order $n; StructureDescription = $description"
        else
            "order $n; SmallGroup identification unavailable; StructureDescription = $description"
        end
    end

    if verbose
        println("|<tilde O(S), f>| = ", n)
        println("group_gap_id       = ", result)
    end

    return result
end

# Compatibility alias returning the practical identifier stored in
# cubic_fourfold_search.

function tilde_and_isometry_gap_ids(
    Sf::ZZLatWithIsom;
    small_group_bound::Int=2000,
    verbose::Bool=true,
)
    return practical_group_gap_id(
        Sf;
        small_group_bound=small_group_bound,
        verbose=verbose,
    )
end

function cubic_fourfold_search(L)
    return cubic_fourfold_search(L[1],L[2],L[3])
end
```


==> anc/oscar/oscar_script_data.mrdi <==
{"_ns":{"Oscar":["https://github.com/oscar-system/Oscar.jl","1.7.3"]},"_type":{"name":"NamedTuple","params":{"names":["format_version","description","script","input_file","started_at","last_saved_at","completed_cases","cases"],"tuple_params":["Base.Int","String","String","String","String","String","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"cf0e6d6d-6dd7-4f67-8c61-6e66b43b3a60","isom":"f4cf65ea-445a-4fc8-8246-05b0c14482a4","order":"Base.Int"}},"data":{"isom":[["1","0","0"],["0","-1","0"],["1","0","-1"]],"order":"2"}},"basis":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"8d946f9d-aad8-4031-9765-77804c189742","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"8d946f9d-aad8-4031-9765-77804c189742","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"49c87b37-b0d0-4e58-bcce-865bfb329266","isom":"f4cf65ea-445a-4fc8-8246-05b0c14482a4","order":"Base.Int"}},"data":{"isom":[["1","0","0"],["0","-1","0"],["1","0","-1"]],"order":"2"}},"basis":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"8d946f9d-aad8-4031-9765-77804c189742"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"8d946f9d-aad8-4031-9765-77804c189742"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"8d946f9d-aad8-4031-9765-77804c189742","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"8d946f9d-aad8-4031-9765-77804c189742","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"],["0","0","0","0","0","1","-1","-1","1","1","-1","0","0","1","0","2","1","1","0","1","1","0"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","0","0","-1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","-1","-1","1","0","0","1","1","0","0","1","-1","-1","0","0","-1","0","1"],["0","0","0","-1","2","1","0","-2","1","1","-1","0","0","0","0","1","0","0","-1","1","0","1"],["0","0","0","-1","1","-1","1","0","-1","0","0","-1","0","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","1","1","0","2","-1","1","0","0","1","1","-1","-1","0","0","-1","0","0","-1","0"],["0","0","0","1","-2","-1","0","1","0","-1","1","1","1","0","0","0","0","0","1","-1","0","0"],["0","0","0","0","1","0","-1","-1","1","1","-1","1","0","1","1","1","1","1","-1","1","0","1"],["0","0","0","0","0","1","1","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1"],["0","0","0","0","1","0","1","0","0","0","1","0","0","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","-1","-1","1","1","-1","-1","0","0","0","0","0","-1","0","0","0","-1","-1","-1"],["0","0","0","1","-1","-1","1","-1","0","0","-1","1","1","-1","-1","1","1","0","0","0","-1","0"],["0","0","0","0","-2","0","-1","1","0","1","0","-1","0","0","0","0","0","0","1","0","1","0"],["0","0","0","0","-1","1","-1","1","0","-1","1","0","0","1","0","0","-1","0","1","-1","1","0"],["0","0","0","0","-1","0","0","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","-1"],["0","0","0","-1","2","1","0","-1","0","-1","0","0","-1","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","-1","-1","-2","0","1","2","-1","1","0","1","1","1","1","2","0","1","1","1"],["0","0","0","0","-1","1","-2","1","0","-1","1","0","-1","1","1","0","-1","0","0","-1","1","0"]],"order":"8"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"3f8bcb53-605b-4678-bc98-5dcec5218458","isom":"f4cf65ea-445a-4fc8-8246-05b0c14482a4","order":"Base.Int"}},"data":{"isom":[["1","0","0"],["0","-2","3"],["0","-1","1"]],"order":"3"}},"basis":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"3f8bcb53-605b-4678-bc98-5dcec5218458","isom":"f4cf65ea-445a-4fc8-8246-05b0c14482a4","order":"Base.Int"}},"data":{"isom":[["1","0","0"],["0","-2","3"],["0","-1","1"]],"order":"3"}},"basis":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"56c2795f-d701-4ca5-bb6f-a43c606dd8b1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","2","-1","0","-1","-1","0","1","0","0","0","-1","0","0","0","0","0"],["0","0","0","1","1","0","1","-1","1","-1","0","1","2","-1","0","0","0","0","1","0","-1","0"],["0","0","0","1","0","1","-2","0","3","0","2","3","1","-2","-1","0","1","-1","0","-1","-1","0"],["0","0","0","1","0","1","-1","1","2","0","1","2","1","0","-1","0","1","0","0","-1","-1","-1"],["0","0","0","0","0","0","0","-1","0","0","1","0","1","0","1","1","0","1","0","0","-1","0"],["0","0","0","0","0","1","0","1","0","0","-1","0","-1","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","-2","1","2","0","2","2","0","-1","-1","0","1","-1","0","0","-1","0"],["0","0","0","1","1","1","0","0","2","-1","0","2","2","-1","-1","0","1","0","1","-1","-1","-1"],["0","0","0","0","-1","-1","0","1","-1","1","0","-1","-1","1","0","-1","0","0","-1","0","1","0"],["0","0","0","-1","1","0","-1","-1","0","0","1","0","0","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","1","1","0"],["0","0","0","1","-2","1","-1","1","1","1","1","1","-1","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","0","-1","0","0","-1","0","0","-1","0","1","1","0","0","1","0","0","0","0"],["0","0","0","1","0","0","0","0","1","0","0","1","1","0","0","0","0","0","0","-1","0","-1"],["0","0","0","0","1","-1","1","-1","-1","0","-1","-1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","1","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","0","0","0"],["0","0","0","-1","1","0","1","0","-1","0","-2","-1","-1","0","0","0","0","0","0","1","1","0"],["0","0","0","2","-1","1","0","1","1","0","0","1","0","0","-1","0","0","0","-1","-1","0","-1"],["0","0","0","1","0","0","0","-1","2","-1","1","1","2","-1","0","0","0","0","0","-1","-1","0"]],"order":"3"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"6e852295-ef71-482b-8379-f85e68de35c2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","0","0","1","0","0","0","0","-1","0","0","0"],["0","0","0","0","1","-1","-1","0","1","-1","0","0","0","1","1","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","1","0","0","-1","-1","-1","-1","-1","0","1","1","0","1","1"],["0","0","0","0","1","0","-1","1","1","0","0","0","0","0","0","0","0","1","2","0","1","1"],["0","0","0","0","1","0","0","1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","-2","0","0","-1","0","1","1","1","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","0","2","0","1","1","0","-1","-1","-1","0","0","1","1","0","0","1"],["0","0","0","0","1","0","-1","1","1","-1","0","0","-1","0","0","0","-1","0","1","0","0","1"],["0","0","0","0","1","-1","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","1"],["0","0","0","0","-1","1","1","0","-1","0","-1","-1","0","0","-1","0","1","1","1","0","1","0"],["0","0","0","0","2","0","-1","1","1","0","0","0","1","-1","0","0","0","0","1","1","0","0"],["0","0","0","0","0","2","1","-3","-2","1","-1","1","2","0","0","1","2","-1","0","1","0","-1"],["0","0","0","0","-1","0","1","0","-1","0","0","0","-1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","1","1","0","0","-1","-1","-1","0","-1","-1","1","1","1","0","1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","-1","0","1","0","-1","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","2","1","-1","0","-1","-1","0","-1","-1","0","1","2","0","1","1"]],"order":"12"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"6e852295-ef71-482b-8379-f85e68de35c2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","0","0","1","0","0","0","0","-1","0","0","0"],["0","0","0","0","1","-1","-1","0","1","-1","0","0","0","1","1","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","1","0","0","-1","-1","-1","-1","-1","0","1","1","0","1","1"],["0","0","0","0","1","0","-1","1","1","0","0","0","0","0","0","0","0","1","2","0","1","1"],["0","0","0","0","1","0","0","1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","-2","0","0","-1","0","1","1","1","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","0","2","0","1","1","0","-1","-1","-1","0","0","1","1","0","0","1"],["0","0","0","0","1","0","-1","1","1","-1","0","0","-1","0","0","0","-1","0","1","0","0","1"],["0","0","0","0","1","-1","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","1"],["0","0","0","0","-1","1","1","0","-1","0","-1","-1","0","0","-1","0","1","1","1","0","1","0"],["0","0","0","0","2","0","-1","1","1","0","0","0","1","-1","0","0","0","0","1","1","0","0"],["0","0","0","0","0","2","1","-3","-2","1","-1","1","2","0","0","1","2","-1","0","1","0","-1"],["0","0","0","0","-1","0","1","0","-1","0","0","0","-1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","1","1","0","0","-1","-1","-1","0","-1","-1","1","1","1","0","1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","-1","0","1","0","-1","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","2","1","-1","0","-1","-1","0","-1","-1","0","1","2","0","1","1"]],"order":"12"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"cbb8e378-a1c7-4985-a71f-105ae5b10d26","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["0","1","0","0"],["-1","0","0","0"],["0","0","0","1"],["0","0","-1","0"]],"order":"4"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"6e852295-ef71-482b-8379-f85e68de35c2"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"6e852295-ef71-482b-8379-f85e68de35c2"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"6e852295-ef71-482b-8379-f85e68de35c2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","0","0","1","0","0","0","0","-1","0","0","0"],["0","0","0","0","1","-1","-1","0","1","-1","0","0","0","1","1","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","1","0","0","-1","-1","-1","-1","-1","0","1","1","0","1","1"],["0","0","0","0","1","0","-1","1","1","0","0","0","0","0","0","0","0","1","2","0","1","1"],["0","0","0","0","1","0","0","1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","-2","0","0","-1","0","1","1","1","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","0","2","0","1","1","0","-1","-1","-1","0","0","1","1","0","0","1"],["0","0","0","0","1","0","-1","1","1","-1","0","0","-1","0","0","0","-1","0","1","0","0","1"],["0","0","0","0","1","-1","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","1"],["0","0","0","0","-1","1","1","0","-1","0","-1","-1","0","0","-1","0","1","1","1","0","1","0"],["0","0","0","0","2","0","-1","1","1","0","0","0","1","-1","0","0","0","0","1","1","0","0"],["0","0","0","0","0","2","1","-3","-2","1","-1","1","2","0","0","1","2","-1","0","1","0","-1"],["0","0","0","0","-1","0","1","0","-1","0","0","0","-1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","1","1","0","0","-1","-1","-1","0","-1","-1","1","1","1","0","1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","-1","0","1","0","-1","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","2","1","-1","0","-1","-1","0","-1","-1","0","1","2","0","1","1"]],"order":"12"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"6e852295-ef71-482b-8379-f85e68de35c2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","0","0","1","0","0","0","0","-1","0","0","0"],["0","0","0","0","1","-1","-1","0","1","-1","0","0","0","1","1","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","1","0","0","-1","-1","-1","-1","-1","0","1","1","0","1","1"],["0","0","0","0","1","0","-1","1","1","0","0","0","0","0","0","0","0","1","2","0","1","1"],["0","0","0","0","1","0","0","1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","-2","0","0","-1","0","1","1","1","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","0","2","0","1","1","0","-1","-1","-1","0","0","1","1","0","0","1"],["0","0","0","0","1","0","-1","1","1","-1","0","0","-1","0","0","0","-1","0","1","0","0","1"],["0","0","0","0","1","-1","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","1"],["0","0","0","0","-1","1","1","0","-1","0","-1","-1","0","0","-1","0","1","1","1","0","1","0"],["0","0","0","0","2","0","-1","1","1","0","0","0","1","-1","0","0","0","0","1","1","0","0"],["0","0","0","0","0","2","1","-3","-2","1","-1","1","2","0","0","1","2","-1","0","1","0","-1"],["0","0","0","0","-1","0","1","0","-1","0","0","0","-1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","1","1","0","0","-1","-1","-1","0","-1","-1","1","1","1","0","1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","-1","0","1","0","-1","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","2","1","-1","0","-1","-1","0","-1","-1","0","1","2","0","1","1"]],"order":"12"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"2fcfa798-7968-4828-a1ce-97e15da4eb87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","0","-1","0","1"],["0","0","0","0","1","0","-1","0","0","1","1","1","1","-1","0","0","0","0","1","0","0","1"],["0","0","0","0","-2","1","1","-1","-1","-1","-1","0","-1","1","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","0","-1","-1","0","0","1","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","1","0"],["0","0","0","0","2","-1","-1","0","1","1","1","1","1","-1","0","0","0","-1","0","0","0","1"],["0","0","0","0","-1","-1","0","2","1","0","1","-1","-1","0","0","-1","-1","2","0","-1","0","1"],["0","0","0","0","-1","1","1","0","-1","-1","-1","0","-1","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","1","0","-2","-1","0","-1","1","1","0","0","1","1","-1","0","1","0","-1"],["0","0","0","0","0","-1","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","-1","1","0","0","0","-1","-1","-1","-1","1","0","0","0","1","1","0","1","0"],["0","0","0","0","-1","1","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","2","1","-1","0","-2","-2","1","0","-1","-1","2","1","-1","1","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","1","1","-1","0","-1","-1","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","-1","1","0","-1","0","-2","-1","0","-1","2","1","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","1","1","0","-1","0","0","0","0","0","0","0","0","1","0","-1","0","0"],["0","0","0","0","0","1","0","-2","-1","-1","-2","0","0","1","0","1","0","-1","0","1","0","-1"]],"order":"6"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"2fcfa798-7968-4828-a1ce-97e15da4eb87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","0","-1","0","1"],["0","0","0","0","1","0","-1","0","0","1","1","1","1","-1","0","0","0","0","1","0","0","1"],["0","0","0","0","-2","1","1","-1","-1","-1","-1","0","-1","1","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","0","-1","-1","0","0","1","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","1","0"],["0","0","0","0","2","-1","-1","0","1","1","1","1","1","-1","0","0","0","-1","0","0","0","1"],["0","0","0","0","-1","-1","0","2","1","0","1","-1","-1","0","0","-1","-1","2","0","-1","0","1"],["0","0","0","0","-1","1","1","0","-1","-1","-1","0","-1","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","1","0","-2","-1","0","-1","1","1","0","0","1","1","-1","0","1","0","-1"],["0","0","0","0","0","-1","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","-1","1","0","0","0","-1","-1","-1","-1","1","0","0","0","1","1","0","1","0"],["0","0","0","0","-1","1","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","2","1","-1","0","-2","-2","1","0","-1","-1","2","1","-1","1","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","1","1","-1","0","-1","-1","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","-1","1","0","-1","0","-2","-1","0","-1","2","1","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","1","1","0","-1","0","0","0","0","0","0","0","0","1","0","-1","0","0"],["0","0","0","0","0","1","0","-2","-1","-1","-2","0","0","1","0","1","0","-1","0","1","0","-1"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"1f703be2-05c5-4513-9099-a10053e5cbdc","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0"],["-1","2","0","0"],["-1","1","0","1"],["-1","2","-1","1"]],"order":"6"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"2fcfa798-7968-4828-a1ce-97e15da4eb87"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"2fcfa798-7968-4828-a1ce-97e15da4eb87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"2fcfa798-7968-4828-a1ce-97e15da4eb87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","0","-1","0","1"],["0","0","0","0","1","0","-1","0","0","1","1","1","1","-1","0","0","0","0","1","0","0","1"],["0","0","0","0","-2","1","1","-1","-1","-1","-1","0","-1","1","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","0","-1","-1","0","0","1","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","1","0"],["0","0","0","0","2","-1","-1","0","1","1","1","1","1","-1","0","0","0","-1","0","0","0","1"],["0","0","0","0","-1","-1","0","2","1","0","1","-1","-1","0","0","-1","-1","2","0","-1","0","1"],["0","0","0","0","-1","1","1","0","-1","-1","-1","0","-1","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","1","0","-2","-1","0","-1","1","1","0","0","1","1","-1","0","1","0","-1"],["0","0","0","0","0","-1","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","-1","1","0","0","0","-1","-1","-1","-1","1","0","0","0","1","1","0","1","0"],["0","0","0","0","-1","1","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","2","1","-1","0","-2","-2","1","0","-1","-1","2","1","-1","1","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","1","1","-1","0","-1","-1","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","-1","1","0","-1","0","-2","-1","0","-1","2","1","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","1","1","0","-1","0","0","0","0","0","0","0","0","1","0","-1","0","0"],["0","0","0","0","0","1","0","-2","-1","-1","-2","0","0","1","0","1","0","-1","0","1","0","-1"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"2fcfa798-7968-4828-a1ce-97e15da4eb87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","0","-1","0","1"],["0","0","0","0","1","0","-1","0","0","1","1","1","1","-1","0","0","0","0","1","0","0","1"],["0","0","0","0","-2","1","1","-1","-1","-1","-1","0","-1","1","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","0","-1","-1","0","0","1","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","1","0"],["0","0","0","0","2","-1","-1","0","1","1","1","1","1","-1","0","0","0","-1","0","0","0","1"],["0","0","0","0","-1","-1","0","2","1","0","1","-1","-1","0","0","-1","-1","2","0","-1","0","1"],["0","0","0","0","-1","1","1","0","-1","-1","-1","0","-1","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","1","0","-2","-1","0","-1","1","1","0","0","1","1","-1","0","1","0","-1"],["0","0","0","0","0","-1","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","-1","1","0","0","0","-1","-1","-1","-1","1","0","0","0","1","1","0","1","0"],["0","0","0","0","-1","1","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","2","1","-1","0","-2","-2","1","0","-1","-1","2","1","-1","1","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","1","1","-1","0","-1","-1","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","-1","1","0","-1","0","-2","-1","0","-1","2","1","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","1","1","0","-1","0","0","0","0","0","0","0","0","1","0","-1","0","0"],["0","0","0","0","0","1","0","-2","-1","-1","-2","0","0","1","0","1","0","-1","0","1","0","-1"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},"String"]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9b3a63c0-e989-4762-a9b4-a39c758fbdcb","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-2","0","1","1","0","0","-1","0","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","0","-1","-1","-1","-1","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","0","1","1","1","1","-1","1","2","-1","-1","0","1","-1","0"],["0","0","0","0","1","1","0","-2","-1","1","0","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0"],["0","0","0","0","0","-1","-1","1","1","-2","-1","-1","-1","1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","-1","0","2","1","0","0","-1","-1","-1","-2","-1","0","1","0","0","0","1"],["0","0","0","0","1","0","0","-1","0","1","1","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","1","1","0","-1","-1","1","1","1","1","-1","1","1","0","-1","0","0","-1","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","-1","-1","0","-1","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","1","1","0","0","1","1","0","1","0"],["0","0","0","0","1","1","0","0","-1","1","0","1","0","-1","0","1","0","0","1","0","0","0"],["0","0","0","0","-2","0","1","0","0","0","0","0","-1","1","0","-1","0","1","0","-1","1","0"],["0","0","0","0","0","-1","0","1","1","0","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","1","1","0","0","1","1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","-2","0","1","0","1","1","0","1","1","0","-1","0","1","0","0"],["0","0","0","0","2","0","0","-1","0","1","-1","0","1","-1","-1","1","1","-1","0","1","0","0"],["0","0","0","0","0","1","1","-1","-1","1","0","0","0","0","1","1","0","0","0","0","0","0"]],"order":"36"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9b3a63c0-e989-4762-a9b4-a39c758fbdcb","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-2","0","1","1","0","0","-1","0","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","0","-1","-1","-1","-1","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","0","1","1","1","1","-1","1","2","-1","-1","0","1","-1","0"],["0","0","0","0","1","1","0","-2","-1","1","0","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0"],["0","0","0","0","0","-1","-1","1","1","-2","-1","-1","-1","1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","-1","0","2","1","0","0","-1","-1","-1","-2","-1","0","1","0","0","0","1"],["0","0","0","0","1","0","0","-1","0","1","1","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","1","1","0","-1","-1","1","1","1","1","-1","1","1","0","-1","0","0","-1","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","-1","-1","0","-1","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","1","1","0","0","1","1","0","1","0"],["0","0","0","0","1","1","0","0","-1","1","0","1","0","-1","0","1","0","0","1","0","0","0"],["0","0","0","0","-2","0","1","0","0","0","0","0","-1","1","0","-1","0","1","0","-1","1","0"],["0","0","0","0","0","-1","0","1","1","0","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","1","1","0","0","1","1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","-2","0","1","0","1","1","0","1","1","0","-1","0","1","0","0"],["0","0","0","0","2","0","0","-1","0","1","-1","0","1","-1","-1","1","1","-1","0","1","0","0"],["0","0","0","0","0","1","1","-1","-1","1","0","0","0","0","1","1","0","0","0","0","0","0"]],"order":"36"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"63e59d00-22f6-4b11-b09e-9525cbc47039","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["0","0","1","0"],["0","0","0","1"],["-1","0","-1","2"],["0","-1","1","1"]],"order":"12"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"9b3a63c0-e989-4762-a9b4-a39c758fbdcb"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"9b3a63c0-e989-4762-a9b4-a39c758fbdcb"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9b3a63c0-e989-4762-a9b4-a39c758fbdcb","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-2","0","1","1","0","0","-1","0","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","0","-1","-1","-1","-1","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","0","1","1","1","1","-1","1","2","-1","-1","0","1","-1","0"],["0","0","0","0","1","1","0","-2","-1","1","0","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0"],["0","0","0","0","0","-1","-1","1","1","-2","-1","-1","-1","1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","-1","0","2","1","0","0","-1","-1","-1","-2","-1","0","1","0","0","0","1"],["0","0","0","0","1","0","0","-1","0","1","1","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","1","1","0","-1","-1","1","1","1","1","-1","1","1","0","-1","0","0","-1","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","-1","-1","0","-1","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","1","1","0","0","1","1","0","1","0"],["0","0","0","0","1","1","0","0","-1","1","0","1","0","-1","0","1","0","0","1","0","0","0"],["0","0","0","0","-2","0","1","0","0","0","0","0","-1","1","0","-1","0","1","0","-1","1","0"],["0","0","0","0","0","-1","0","1","1","0","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","1","1","0","0","1","1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","-2","0","1","0","1","1","0","1","1","0","-1","0","1","0","0"],["0","0","0","0","2","0","0","-1","0","1","-1","0","1","-1","-1","1","1","-1","0","1","0","0"],["0","0","0","0","0","1","1","-1","-1","1","0","0","0","0","1","1","0","0","0","0","0","0"]],"order":"36"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9b3a63c0-e989-4762-a9b4-a39c758fbdcb","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-2","0","1","1","0","0","-1","0","0","-1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","0","-1","-1","-1","-1","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","0","1","1","1","1","-1","1","2","-1","-1","0","1","-1","0"],["0","0","0","0","1","1","0","-2","-1","1","0","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","-1","1","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0"],["0","0","0","0","0","-1","-1","1","1","-2","-1","-1","-1","1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","-1","0","2","1","0","0","-1","-1","-1","-2","-1","0","1","0","0","0","1"],["0","0","0","0","1","0","0","-1","0","1","1","1","1","0","1","1","0","-1","0","0","0","0"],["0","0","0","0","1","1","0","-1","-1","1","1","1","1","-1","1","1","0","-1","0","0","-1","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","-1","-1","0","-1","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","1","1","0","0","1","1","0","1","0"],["0","0","0","0","1","1","0","0","-1","1","0","1","0","-1","0","1","0","0","1","0","0","0"],["0","0","0","0","-2","0","1","0","0","0","0","0","-1","1","0","-1","0","1","0","-1","1","0"],["0","0","0","0","0","-1","0","1","1","0","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","1","1","0","0","1","1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","-2","0","1","0","1","1","0","1","1","0","-1","0","1","0","0"],["0","0","0","0","2","0","0","-1","0","1","-1","0","1","-1","-1","1","1","-1","0","1","0","0"],["0","0","0","0","0","1","1","-1","-1","1","0","0","0","0","1","1","0","0","0","0","0","0"]],"order":"36"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},"String"]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bc014a38-1f7d-4777-bedd-b8742c524c61","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-2","0","0","0","1","0","1","0","1","0","-1","0","0","-1","0","1","0"],["0","0","0","0","-1","2","-2","1","-1","0","-1","-1","0","0","0","0","0","-1","1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","0","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","-1","0","0","1","0","0","0","1","1","0","0","1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","-1","1","1","-1","0","-2","0","0","0","1","0","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","1","0","0","0","1","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","0","1","-1","1","1","0","1","1","0","0"],["0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","0","-1","1","0","-1","1","1","1","1","1","0","0"],["0","0","0","0","0","-1","1","0","0","0","0","1","0","0","1","-1","-1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","0","0","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","0","-1","0","0","0","0","0","0","-1","0","0","-1","0"],["0","0","0","0","-1","3","-3","2","1","0","-1","-2","1","1","-2","1","1","1","2","1","-1","-1"]],"order":"2"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bc014a38-1f7d-4777-bedd-b8742c524c61","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-2","0","0","0","1","0","1","0","1","0","-1","0","0","-1","0","1","0"],["0","0","0","0","-1","2","-2","1","-1","0","-1","-1","0","0","0","0","0","-1","1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","0","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","-1","0","0","1","0","0","0","1","1","0","0","1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","-1","1","1","-1","0","-2","0","0","0","1","0","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","1","0","0","0","1","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","0","1","-1","1","1","0","1","1","0","0"],["0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","0","-1","1","0","-1","1","1","1","1","1","0","0"],["0","0","0","0","0","-1","1","0","0","0","0","1","0","0","1","-1","-1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","0","0","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","0","-1","0","0","0","0","0","0","-1","0","0","-1","0"],["0","0","0","0","-1","3","-3","2","1","0","-1","-2","1","1","-2","1","1","1","2","1","-1","-1"]],"order":"2"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"132b27ca-13b8-4732-bb34-c919c4bf280e","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["1","0","0","0"],["1","-1","0","0"],["1","0","-1","0"],["1","0","0","-1"]],"order":"2"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c","ambient_space":"bc014a38-1f7d-4777-bedd-b8742c524c61"}},{"name":"ZZLat","params":{"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c","ambient_space":"bc014a38-1f7d-4777-bedd-b8742c524c61"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bc014a38-1f7d-4777-bedd-b8742c524c61","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-2","0","0","0","1","0","1","0","1","0","-1","0","0","-1","0","1","0"],["0","0","0","0","-1","2","-2","1","-1","0","-1","-1","0","0","0","0","0","-1","1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","0","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","-1","0","0","1","0","0","0","1","1","0","0","1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","-1","1","1","-1","0","-2","0","0","0","1","0","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","1","0","0","0","1","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","0","1","-1","1","1","0","1","1","0","0"],["0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","0","-1","1","0","-1","1","1","1","1","1","0","0"],["0","0","0","0","0","-1","1","0","0","0","0","1","0","0","1","-1","-1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","0","0","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","0","-1","0","0","0","0","0","0","-1","0","0","-1","0"],["0","0","0","0","-1","3","-3","2","1","0","-1","-2","1","1","-2","1","1","1","2","1","-1","-1"]],"order":"2"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bc014a38-1f7d-4777-bedd-b8742c524c61","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-2","0","0","0","1","0","1","0","1","0","-1","0","0","-1","0","1","0"],["0","0","0","0","-1","2","-2","1","-1","0","-1","-1","0","0","0","0","0","-1","1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","0","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","-1","0","0","1","0","0","0","1","1","0","0","1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","-1","1","1","-1","0","-2","0","0","0","1","0","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","1","0","0","0","1","0","1","1","-1","0"],["0","0","0","0","-1","1","-2","1","0","0","-1","-1","0","1","-1","1","1","0","1","1","0","0"],["0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","0","-1","1","0","-1","1","1","1","1","1","0","0"],["0","0","0","0","0","-1","1","0","0","0","0","1","0","0","1","-1","-1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","0","1","0","0","-1","0","0","0","0","-1","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","0","0","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","0","-1","0","0","0","0","0","0","-1","0","0","-1","0"],["0","0","0","0","-1","3","-3","2","1","0","-1","-2","1","1","-2","1","1","1","2","1","-1","-1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"829c1e41-ddfd-406f-b086-a886605ff5ec","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","0","-1","0","1","0","0","1","0","-1","0"],["0","0","0","0","-1","0","0","0","-1","1","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","0","0","0","-1","0","0","1","-1","0","0","-1","0","-1"],["0","0","0","0","0","2","-1","0","0","0","0","-1","-1","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","-1","-2","1","0","0","0","0","1","0","1","0","-1","0","0","-1","-1","1","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","-1","0","0","1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","0","-1","0","0","1","0","-1","0","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","-2","1","-2","1","0","1","-1","-1","1","1","-2","0","1","1","1","1","0","-1"],["0","0","0","0","-1","-1","-1","0","-1","1","-1","0","0","0","0","0","1","0","0","1","0","1"],["0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","1","-1","0","0","0","0","-1"],["0","0","0","0","0","-3","2","-1","-1","0","0","2","-1","0","2","-1","-1","-1","-2","-1","1","1"],["0","0","0","0","0","1","-2","1","1","0","0","-1","0","1","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","1","0","-1","0","0","0","-1","-1","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","1","0","0","-1","-1","1","0","1"],["0","0","0","0","-1","-1","0","0","0","0","0","1","1","1","0","-1","0","0","0","-1","0","-1"],["0","0","0","0","1","1","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","-1"],["0","0","0","0","-2","-2","0","0","-2","1","-1","1","0","0","1","-1","1","0","0","0","0","1"],["0","0","0","0","-2","0","-2","1","0","1","-1","-1","1","1","-1","0","1","0","0","1","0","0"]],"order":"6"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"829c1e41-ddfd-406f-b086-a886605ff5ec","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","0","-1","0","1","0","0","1","0","-1","0"],["0","0","0","0","-1","0","0","0","-1","1","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","0","0","0","-1","0","0","1","-1","0","0","-1","0","-1"],["0","0","0","0","0","2","-1","0","0","0","0","-1","-1","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","-1","-2","1","0","0","0","0","1","0","1","0","-1","0","0","-1","-1","1","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","-1","0","0","1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","0","-1","0","0","1","0","-1","0","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","-2","1","-2","1","0","1","-1","-1","1","1","-2","0","1","1","1","1","0","-1"],["0","0","0","0","-1","-1","-1","0","-1","1","-1","0","0","0","0","0","1","0","0","1","0","1"],["0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","1","-1","0","0","0","0","-1"],["0","0","0","0","0","-3","2","-1","-1","0","0","2","-1","0","2","-1","-1","-1","-2","-1","1","1"],["0","0","0","0","0","1","-2","1","1","0","0","-1","0","1","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","1","0","-1","0","0","0","-1","-1","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","1","0","0","-1","-1","1","0","1"],["0","0","0","0","-1","-1","0","0","0","0","0","1","1","1","0","-1","0","0","0","-1","0","-1"],["0","0","0","0","1","1","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","-1"],["0","0","0","0","-2","-2","0","0","-2","1","-1","1","0","0","1","-1","1","0","0","0","0","1"],["0","0","0","0","-2","0","-2","1","0","1","-1","-1","1","1","-1","0","1","0","0","1","0","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"cf1a6ac3-3d9a-47a0-9624-35c28b55cfd7","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["0","1","0","0"],["-1","1","0","0"],["0","0","0","1"],["0","0","-1","1"]],"order":"6"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"829c1e41-ddfd-406f-b086-a886605ff5ec"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"829c1e41-ddfd-406f-b086-a886605ff5ec"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"829c1e41-ddfd-406f-b086-a886605ff5ec","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","0","-1","0","1","0","0","1","0","-1","0"],["0","0","0","0","-1","0","0","0","-1","1","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","0","0","0","-1","0","0","1","-1","0","0","-1","0","-1"],["0","0","0","0","0","2","-1","0","0","0","0","-1","-1","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","-1","-2","1","0","0","0","0","1","0","1","0","-1","0","0","-1","-1","1","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","-1","0","0","1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","0","-1","0","0","1","0","-1","0","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","-2","1","-2","1","0","1","-1","-1","1","1","-2","0","1","1","1","1","0","-1"],["0","0","0","0","-1","-1","-1","0","-1","1","-1","0","0","0","0","0","1","0","0","1","0","1"],["0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","1","-1","0","0","0","0","-1"],["0","0","0","0","0","-3","2","-1","-1","0","0","2","-1","0","2","-1","-1","-1","-2","-1","1","1"],["0","0","0","0","0","1","-2","1","1","0","0","-1","0","1","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","1","0","-1","0","0","0","-1","-1","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","1","0","0","-1","-1","1","0","1"],["0","0","0","0","-1","-1","0","0","0","0","0","1","1","1","0","-1","0","0","0","-1","0","-1"],["0","0","0","0","1","1","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","-1"],["0","0","0","0","-2","-2","0","0","-2","1","-1","1","0","0","1","-1","1","0","0","0","0","1"],["0","0","0","0","-2","0","-2","1","0","1","-1","-1","1","1","-1","0","1","0","0","1","0","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"829c1e41-ddfd-406f-b086-a886605ff5ec","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","0","-1","0","1","0","0","1","0","-1","0"],["0","0","0","0","-1","0","0","0","-1","1","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","0","0","0","-1","0","0","1","-1","0","0","-1","0","-1"],["0","0","0","0","0","2","-1","0","0","0","0","-1","-1","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","-1","-2","1","0","0","0","0","1","0","1","0","-1","0","0","-1","-1","1","0"],["0","0","0","0","1","2","0","0","0","-1","0","-1","-1","0","0","1","-1","-1","0","-1","0","0"],["0","0","0","0","-1","0","-1","0","0","1","0","-1","0","0","-1","0","0","0","0","1","0","0"],["0","0","0","0","-2","1","-2","1","0","1","-1","-1","1","1","-2","0","1","1","1","1","0","-1"],["0","0","0","0","-1","-1","-1","0","-1","1","-1","0","0","0","0","0","1","0","0","1","0","1"],["0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","1","-1","0","0","0","0","-1"],["0","0","0","0","0","-3","2","-1","-1","0","0","2","-1","0","2","-1","-1","-1","-2","-1","1","1"],["0","0","0","0","0","1","-2","1","1","0","0","-1","0","1","-1","0","0","0","0","1","0","0"],["0","0","0","0","0","1","1","0","-1","0","0","0","-1","-1","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","1","0","0","-1","-1","1","0","1"],["0","0","0","0","-1","-1","0","0","0","0","0","1","1","1","0","-1","0","0","0","-1","0","-1"],["0","0","0","0","1","1","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","-1"],["0","0","0","0","-2","-2","0","0","-2","1","-1","1","0","0","1","-1","1","0","0","0","0","1"],["0","0","0","0","-2","0","-2","1","0","1","-1","-1","1","1","-1","0","1","0","0","1","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","-1","0","0","0","0","1","0","1","-1"],["0","0","0","0","1","0","0","2","0","1","0","-1","-1","0","1","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","0","0","0","0","0","0","-1","0"],["0","0","0","0","1","0","0","0","0","0","1","0","0","1","0","-1","1","-1","0","0","-1","-1"],["0","0","0","0","-1","0","0","-1","1","0","1","0","1","0","-1","0","1","-1","0","-1","0","-1"],["0","0","0","0","-1","0","2","1","1","1","0","0","-1","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","1","1","0","-1","0","0","0","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","-1","1","-1","-1","-1"],["0","0","0","0","0","1","2","1","1","2","0","0","-1","0","0","1","0","0","0","-1","-1","-1"],["0","0","0","0","0","-1","0","2","0","1","1","-1","-1","0","0","0","-1","0","0","-1","1","1"],["0","0","0","0","0","0","0","-1","1","0","0","0","1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","0","-1","0","-1","0","0","0","1","0","0","1","0"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","-1","-1","-1","0"],["0","0","0","0","-1","1","1","0","1","1","-1","0","0","-1","0","1","0","0","0","-1","0","-1"],["0","0","0","0","0","-1","1","0","1","0","1","0","0","1","-1","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","0","0","1","1","0","1","0","0","0","-1","1","0","0","-1"],["0","0","0","0","0","-1","2","2","1","2","0","-1","-1","0","0","1","0","1","0","-2","-1","1"]],"order":"3"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","-1","0","0","0","0","1","0","1","-1"],["0","0","0","0","1","0","0","2","0","1","0","-1","-1","0","1","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","0","0","0","0","0","0","-1","0"],["0","0","0","0","1","0","0","0","0","0","1","0","0","1","0","-1","1","-1","0","0","-1","-1"],["0","0","0","0","-1","0","0","-1","1","0","1","0","1","0","-1","0","1","-1","0","-1","0","-1"],["0","0","0","0","-1","0","2","1","1","1","0","0","-1","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","1","1","0","-1","0","0","0","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","-1","1","-1","-1","-1"],["0","0","0","0","0","1","2","1","1","2","0","0","-1","0","0","1","0","0","0","-1","-1","-1"],["0","0","0","0","0","-1","0","2","0","1","1","-1","-1","0","0","0","-1","0","0","-1","1","1"],["0","0","0","0","0","0","0","-1","1","0","0","0","1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","0","-1","0","-1","0","0","0","1","0","0","1","0"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","-1","-1","-1","0"],["0","0","0","0","-1","1","1","0","1","1","-1","0","0","-1","0","1","0","0","0","-1","0","-1"],["0","0","0","0","0","-1","1","0","1","0","1","0","0","1","-1","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","0","0","1","1","0","1","0","0","0","-1","1","0","0","-1"],["0","0","0","0","0","-1","2","2","1","2","0","-1","-1","0","0","1","0","1","0","-2","-1","1"]],"order":"3"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a6b8f442-5e63-4f22-a184-d91872e08b5c","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["0","1","0","0"],["-1","-1","0","0"],["0","0","0","1"],["0","0","-1","-1"]],"order":"3"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","-1","0","0","0","0","1","0","1","-1"],["0","0","0","0","1","0","0","2","0","1","0","-1","-1","0","1","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","0","0","0","0","0","0","-1","0"],["0","0","0","0","1","0","0","0","0","0","1","0","0","1","0","-1","1","-1","0","0","-1","-1"],["0","0","0","0","-1","0","0","-1","1","0","1","0","1","0","-1","0","1","-1","0","-1","0","-1"],["0","0","0","0","-1","0","2","1","1","1","0","0","-1","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","1","1","0","-1","0","0","0","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","-1","1","-1","-1","-1"],["0","0","0","0","0","1","2","1","1","2","0","0","-1","0","0","1","0","0","0","-1","-1","-1"],["0","0","0","0","0","-1","0","2","0","1","1","-1","-1","0","0","0","-1","0","0","-1","1","1"],["0","0","0","0","0","0","0","-1","1","0","0","0","1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","0","-1","0","-1","0","0","0","1","0","0","1","0"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","-1","-1","-1","0"],["0","0","0","0","-1","1","1","0","1","1","-1","0","0","-1","0","1","0","0","0","-1","0","-1"],["0","0","0","0","0","-1","1","0","1","0","1","0","0","1","-1","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","0","0","1","1","0","1","0","0","0","-1","1","0","0","-1"],["0","0","0","0","0","-1","2","2","1","2","0","-1","-1","0","0","1","0","1","0","-2","-1","1"]],"order":"3"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","0","0","0","0","0","-1","0","0","0","0","1","0","1","-1"],["0","0","0","0","1","0","0","2","0","1","0","-1","-1","0","1","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","0","0","0","0","0","0","-1","0"],["0","0","0","0","1","0","0","0","0","0","1","0","0","1","0","-1","1","-1","0","0","-1","-1"],["0","0","0","0","-1","0","0","-1","1","0","1","0","1","0","-1","0","1","-1","0","-1","0","-1"],["0","0","0","0","-1","0","2","1","1","1","0","0","-1","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","1","1","0","-1","0","0","0","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","1","1","0","0","0","0","0","0","1","-1","1","-1","-1","-1"],["0","0","0","0","0","1","2","1","1","2","0","0","-1","0","0","1","0","0","0","-1","-1","-1"],["0","0","0","0","0","-1","0","2","0","1","1","-1","-1","0","0","0","-1","0","0","-1","1","1"],["0","0","0","0","0","0","0","-1","1","0","0","0","1","0","-1","0","0","0","-1","0","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","0","-1","0","-1","0","0","0","1","0","0","1","0"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","-1","-1","-1","-1","0"],["0","0","0","0","-1","1","1","0","1","1","-1","0","0","-1","0","1","0","0","0","-1","0","-1"],["0","0","0","0","0","-1","1","0","1","0","1","0","0","1","-1","0","1","0","0","-1","-1","0"],["0","0","0","0","-1","0","1","0","0","0","1","1","0","1","0","0","0","-1","1","0","0","-1"],["0","0","0","0","0","-1","2","2","1","2","0","-1","-1","0","0","1","0","1","0","-2","-1","1"]],"order":"3"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"736a95d4-31ba-486a-80d2-477bfdc83980","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","1","0","-1","0","1","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","2","-1","0","0","0","-1","1","1","0","-1","-1","1","0","1","1"],["0","0","0","0","1","1","-2","-3","-1","-2","0","1","1","0","0","-1","1","0","0","2","1","-1"],["0","0","0","0","0","2","-1","-1","0","0","-1","1","0","-1","1","0","0","-1","0","1","0","-1"],["0","0","0","0","-2","0","0","2","0","1","-1","1","0","0","1","1","-1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","0","1","1","1","0","0","1","0","0","1","-1","0","-1","-1","-1"],["0","0","0","0","-1","2","0","-1","1","0","-2","1","1","-1","1","1","0","-1","0","0","0","-1"],["0","0","0","0","-1","1","-1","-1","0","-1","0","1","1","0","0","0","0","-1","0","0","1","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","1","1","-1","0","0","-1","0","0","1","-1","-1","-1","0"],["0","0","0","0","1","-1","-1","0","-1","-1","0","0","0","1","0","-1","0","0","0","1","0","1"],["0","0","0","0","0","1","-1","-2","0","-1","0","1","1","0","0","-1","1","-1","0","1","0","-1"],["0","0","0","0","-1","1","0","-1","1","0","-1","1","1","-1","0","1","0","0","-1","0","0","-1"],["0","0","0","0","0","0","0","2","-1","1","0","1","-1","1","1","0","-1","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","-1","-1","1","0","0","1","0","-1","-1","1","1","1","0"],["0","0","0","0","0","-1","1","3","0","1","0","0","-1","1","1","0","-1","-1","0","-1","-1","1"]],"order":"12"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"736a95d4-31ba-486a-80d2-477bfdc83980","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","1","0","-1","0","1","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","2","-1","0","0","0","-1","1","1","0","-1","-1","1","0","1","1"],["0","0","0","0","1","1","-2","-3","-1","-2","0","1","1","0","0","-1","1","0","0","2","1","-1"],["0","0","0","0","0","2","-1","-1","0","0","-1","1","0","-1","1","0","0","-1","0","1","0","-1"],["0","0","0","0","-2","0","0","2","0","1","-1","1","0","0","1","1","-1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","0","1","1","1","0","0","1","0","0","1","-1","0","-1","-1","-1"],["0","0","0","0","-1","2","0","-1","1","0","-2","1","1","-1","1","1","0","-1","0","0","0","-1"],["0","0","0","0","-1","1","-1","-1","0","-1","0","1","1","0","0","0","0","-1","0","0","1","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","1","1","-1","0","0","-1","0","0","1","-1","-1","-1","0"],["0","0","0","0","1","-1","-1","0","-1","-1","0","0","0","1","0","-1","0","0","0","1","0","1"],["0","0","0","0","0","1","-1","-2","0","-1","0","1","1","0","0","-1","1","-1","0","1","0","-1"],["0","0","0","0","-1","1","0","-1","1","0","-1","1","1","-1","0","1","0","0","-1","0","0","-1"],["0","0","0","0","0","0","0","2","-1","1","0","1","-1","1","1","0","-1","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","-1","-1","1","0","0","1","0","-1","-1","1","1","1","0"],["0","0","0","0","0","-1","1","3","0","1","0","0","-1","1","1","0","-1","-1","0","-1","-1","1"]],"order":"12"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"6b52d125-57e7-4b46-9ff4-ec6aab785e0f","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0"],["-1","2","0","0"],["-1","1","0","1"],["-1","2","-1","1"]],"order":"6"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"736a95d4-31ba-486a-80d2-477bfdc83980"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"736a95d4-31ba-486a-80d2-477bfdc83980"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"736a95d4-31ba-486a-80d2-477bfdc83980","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","1","0","-1","0","1","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","2","-1","0","0","0","-1","1","1","0","-1","-1","1","0","1","1"],["0","0","0","0","1","1","-2","-3","-1","-2","0","1","1","0","0","-1","1","0","0","2","1","-1"],["0","0","0","0","0","2","-1","-1","0","0","-1","1","0","-1","1","0","0","-1","0","1","0","-1"],["0","0","0","0","-2","0","0","2","0","1","-1","1","0","0","1","1","-1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","0","1","1","1","0","0","1","0","0","1","-1","0","-1","-1","-1"],["0","0","0","0","-1","2","0","-1","1","0","-2","1","1","-1","1","1","0","-1","0","0","0","-1"],["0","0","0","0","-1","1","-1","-1","0","-1","0","1","1","0","0","0","0","-1","0","0","1","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","1","1","-1","0","0","-1","0","0","1","-1","-1","-1","0"],["0","0","0","0","1","-1","-1","0","-1","-1","0","0","0","1","0","-1","0","0","0","1","0","1"],["0","0","0","0","0","1","-1","-2","0","-1","0","1","1","0","0","-1","1","-1","0","1","0","-1"],["0","0","0","0","-1","1","0","-1","1","0","-1","1","1","-1","0","1","0","0","-1","0","0","-1"],["0","0","0","0","0","0","0","2","-1","1","0","1","-1","1","1","0","-1","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","-1","-1","1","0","0","1","0","-1","-1","1","1","1","0"],["0","0","0","0","0","-1","1","3","0","1","0","0","-1","1","1","0","-1","-1","0","-1","-1","1"]],"order":"12"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"736a95d4-31ba-486a-80d2-477bfdc83980","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","-1","1","0","-1","0","1","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","1","-1","0","0","0","0","1","0","0","1","0","-1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","2","-1","0","0","0","-1","1","1","0","-1","-1","1","0","1","1"],["0","0","0","0","1","1","-2","-3","-1","-2","0","1","1","0","0","-1","1","0","0","2","1","-1"],["0","0","0","0","0","2","-1","-1","0","0","-1","1","0","-1","1","0","0","-1","0","1","0","-1"],["0","0","0","0","-2","0","0","2","0","1","-1","1","0","0","1","1","-1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","0","1","1","1","0","0","1","0","0","1","-1","0","-1","-1","-1"],["0","0","0","0","-1","2","0","-1","1","0","-2","1","1","-1","1","1","0","-1","0","0","0","-1"],["0","0","0","0","-1","1","-1","-1","0","-1","0","1","1","0","0","0","0","-1","0","0","1","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","1","1","-1","0","0","-1","0","0","1","-1","-1","-1","0"],["0","0","0","0","1","-1","-1","0","-1","-1","0","0","0","1","0","-1","0","0","0","1","0","1"],["0","0","0","0","0","1","-1","-2","0","-1","0","1","1","0","0","-1","1","-1","0","1","0","-1"],["0","0","0","0","-1","1","0","-1","1","0","-1","1","1","-1","0","1","0","0","-1","0","0","-1"],["0","0","0","0","0","0","0","2","-1","1","0","1","-1","1","1","0","-1","-1","0","0","0","0"],["0","0","0","0","-1","1","-1","0","-1","-1","-1","1","0","0","1","0","-1","-1","1","1","1","0"],["0","0","0","0","0","-1","1","3","0","1","0","0","-1","1","1","0","-1","-1","0","-1","-1","1"]],"order":"12"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","3","-1","-2","-3","4","2","2","2","1","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","-1","0","-1","3","1","1","2","1","0","-1","1","1","-1","0","0","0","1"],["0","0","0","0","1","-1","-1","-2","1","1","1","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","2","0","-1","-1","2","1","1","2","1","-1","0","1","1","0","1","0","0","1"],["0","0","0","0","-2","0","0","1","-2","-1","-1","-1","-2","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","2","0","2","-2","-1","-1","-2","-1","0","1","-1","-1","1","0","0","0","-1"],["0","0","0","0","1","0","-1","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","0","1","0","0","0","0","1","-1","0","0","0","0","0","0","1","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","1","0","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","1","0","2","-2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-3","0","1","1","-3","-1","-1","-3","-1","1","1","-2","-1","1","-1","0","0","-1"],["0","0","0","0","0","2","-1","1","-1","0","0","-1","0","-1","1","0","-1","1","0","0","0","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","0","0","0","0","1","1","0","0","0","0","0"],["0","0","0","0","0","3","-1","2","-2","-1","-1","-1","0","-1","1","0","-1","1","0","1","1","-1"]],"order":"12"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","3","-1","-2","-3","4","2","2","2","1","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","-1","0","-1","3","1","1","2","1","0","-1","1","1","-1","0","0","0","1"],["0","0","0","0","1","-1","-1","-2","1","1","1","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","2","0","-1","-1","2","1","1","2","1","-1","0","1","1","0","1","0","0","1"],["0","0","0","0","-2","0","0","1","-2","-1","-1","-1","-2","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","2","0","2","-2","-1","-1","-2","-1","0","1","-1","-1","1","0","0","0","-1"],["0","0","0","0","1","0","-1","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","0","1","0","0","0","0","1","-1","0","0","0","0","0","0","1","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","1","0","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","1","0","2","-2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-3","0","1","1","-3","-1","-1","-3","-1","1","1","-2","-1","1","-1","0","0","-1"],["0","0","0","0","0","2","-1","1","-1","0","0","-1","0","-1","1","0","-1","1","0","0","0","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","0","0","0","0","1","1","0","0","0","0","0"],["0","0","0","0","0","3","-1","2","-2","-1","-1","-1","0","-1","1","0","-1","1","0","1","1","-1"]],"order":"12"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"65dee780-f74a-4a11-bd4a-2a8efc4e5d5f","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0"],["-1","2","0","0"],["-1","2","0","1"],["0","1","-1","1"]],"order":"6"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"e4c859a0-906e-4871-9a50-f52ce0384903"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"e4c859a0-906e-4871-9a50-f52ce0384903"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","3","-1","-2","-3","4","2","2","2","1","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","-1","0","-1","3","1","1","2","1","0","-1","1","1","-1","0","0","0","1"],["0","0","0","0","1","-1","-1","-2","1","1","1","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","2","0","-1","-1","2","1","1","2","1","-1","0","1","1","0","1","0","0","1"],["0","0","0","0","-2","0","0","1","-2","-1","-1","-1","-2","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","2","0","2","-2","-1","-1","-2","-1","0","1","-1","-1","1","0","0","0","-1"],["0","0","0","0","1","0","-1","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","0","1","0","0","0","0","1","-1","0","0","0","0","0","0","1","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","1","0","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","1","0","2","-2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-3","0","1","1","-3","-1","-1","-3","-1","1","1","-2","-1","1","-1","0","0","-1"],["0","0","0","0","0","2","-1","1","-1","0","0","-1","0","-1","1","0","-1","1","0","0","0","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","0","0","0","0","1","1","0","0","0","0","0"],["0","0","0","0","0","3","-1","2","-2","-1","-1","-1","0","-1","1","0","-1","1","0","1","1","-1"]],"order":"12"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","3","-1","-2","-3","4","2","2","2","1","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","-1","0","-1","3","1","1","2","1","0","-1","1","1","-1","0","0","0","1"],["0","0","0","0","1","-1","-1","-2","1","1","1","0","0","0","-1","0","0","1","1","0","0","0"],["0","0","0","0","2","0","-1","-1","2","1","1","2","1","-1","0","1","1","0","1","0","0","1"],["0","0","0","0","-2","0","0","1","-2","-1","-1","-1","-2","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","2","0","2","-2","-1","-1","-2","-1","0","1","-1","-1","1","0","0","0","-1"],["0","0","0","0","1","0","-1","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","0","1","0","0","0","0","1","-1","0","0","0","0","0","0","1","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","1","0","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","1","0","2","-2","-1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-3","0","1","1","-3","-1","-1","-3","-1","1","1","-2","-1","1","-1","0","0","-1"],["0","0","0","0","0","2","-1","1","-1","0","0","-1","0","-1","1","0","-1","1","0","0","0","0"],["0","0","0","0","-1","1","1","2","-1","-1","-1","0","0","0","0","1","1","0","0","0","0","0"],["0","0","0","0","0","3","-1","2","-2","-1","-1","-1","0","-1","1","0","-1","1","0","1","1","-1"]],"order":"12"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","1","0","0","0","0","-1","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","-1","-1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-2","2","1","1","0","1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","1","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","1","-1","0","-1","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","1","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","2","-1","-1","0","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","2","2","-1","1","0","0","0","1","1","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","1","1","1","1","1","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","-1","-1","2","1","1","1","0","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","1","-1","-1","2","1","1","1","1","-1","0","0","0","1","1","0","0","0"],["0","0","0","0","1","0","0","0","1","0","1","1","1","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","2","2","-1","1","1","0","0","1","1","-1","0","1","0","0","0","1","1","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","1","-1","0","0","0","1","-1","0","0","0","0","-1","1","0","0","0","0"]],"order":"6"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","1","0","0","0","0","-1","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","-1","-1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-2","2","1","1","0","1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","1","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","1","-1","0","-1","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","1","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","2","-1","-1","0","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","2","2","-1","1","0","0","0","1","1","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","1","1","1","1","1","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","-1","-1","2","1","1","1","0","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","1","-1","-1","2","1","1","1","1","-1","0","0","0","1","1","0","0","0"],["0","0","0","0","1","0","0","0","1","0","1","1","1","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","2","2","-1","1","1","0","0","1","1","-1","0","1","0","0","0","1","1","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","1","-1","0","0","0","1","-1","0","0","0","0","-1","1","0","0","0","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"65dee780-f74a-4a11-bd4a-2a8efc4e5d5f","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0"],["-1","2","0","0"],["-1","2","0","1"],["0","1","-1","1"]],"order":"6"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"e4c859a0-906e-4871-9a50-f52ce0384903"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"e4c859a0-906e-4871-9a50-f52ce0384903"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","1","0","0","0","0","-1","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","-1","-1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-2","2","1","1","0","1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","1","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","1","-1","0","-1","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","1","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","2","-1","-1","0","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","2","2","-1","1","0","0","0","1","1","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","1","1","1","1","1","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","-1","-1","2","1","1","1","0","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","1","-1","-1","2","1","1","1","1","-1","0","0","0","1","1","0","0","0"],["0","0","0","0","1","0","0","0","1","0","1","1","1","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","2","2","-1","1","1","0","0","1","1","-1","0","1","0","0","0","1","1","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","1","-1","0","0","0","1","-1","0","0","0","0","-1","1","0","0","0","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e4c859a0-906e-4871-9a50-f52ce0384903","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","1","0","0","0","0","-1","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","-1","0","0","0","-1","-1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","-2","2","1","1","0","1","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","1","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","1","-1","0","-1","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","0","0","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","1","0","0","0","1","-1","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","-1","1","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","2","-1","-1","0","0","0","-1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","2","2","-1","1","0","0","0","1","1","-1","1","1","0","0","0","0","0","0"],["0","0","0","0","2","0","-1","-1","1","1","1","1","1","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","-1","-1","2","1","1","1","0","0","-1","1","1","0","1","0","0","1"],["0","0","0","0","2","1","-1","-1","2","1","1","1","1","-1","0","0","0","1","1","0","0","0"],["0","0","0","0","1","0","0","0","1","0","1","1","1","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","2","2","-1","1","1","0","0","1","1","-1","0","1","0","0","0","1","1","0"],["0","0","0","0","2","-1","-1","-2","1","1","1","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","1","-1","0","0","0","1","-1","0","0","0","0","-1","1","0","0","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9efbc59e-c4fe-4bf4-8966-e8f64af3419d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-2","1","-2","1","1","-1","0","-1","-1","-1","0","0","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","-1","0","0","1","1","1","0","0","1","0","0","0"],["0","0","0","0","-1","-1","-1","0","-1","1","1","0","0","0","1","0","0","0","0","0","1","1"],["0","0","0","0","-1","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","1","-1","2","-1","-2","-1","-1","1","0","1","0","1","1","0","-1","0"],["0","0","0","0","0","-1","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-2","0"],["0","0","0","0","1","2","-2","1","-2","1","2","1","1","-1","-1","0","0","-1","-1","1","2","0"],["0","0","0","0","0","-1","2","-1","2","-1","-2","-1","-2","2","1","1","-1","1","1","-1","-1","0"],["0","0","0","0","0","0","2","0","1","-1","0","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","-1","0","-1","0","-1","0","0","-1","0","-1","0","-1","0","0","0","0","0","1"],["0","0","0","0","0","-1","1","0","1","0","0","1","0","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","2","-1","2","-2","1","2","0","1","-2","-2","-2","1","-1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","-1","-1","0","0","0","-1","0","0","0","0","1"],["0","0","0","0","2","1","0","0","0","0","0","1","1","0","0","1","0","-1","0","1","0","-1"],["0","0","0","0","-1","-1","0","-1","1","0","-1","0","0","0","2","1","0","0","1","0","-1","1"],["0","0","0","0","0","1","-1","1","-1","1","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","1","1"]],"order":"2"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9efbc59e-c4fe-4bf4-8966-e8f64af3419d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-2","1","-2","1","1","-1","0","-1","-1","-1","0","0","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","-1","0","0","1","1","1","0","0","1","0","0","0"],["0","0","0","0","-1","-1","-1","0","-1","1","1","0","0","0","1","0","0","0","0","0","1","1"],["0","0","0","0","-1","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","1","-1","2","-1","-2","-1","-1","1","0","1","0","1","1","0","-1","0"],["0","0","0","0","0","-1","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-2","0"],["0","0","0","0","1","2","-2","1","-2","1","2","1","1","-1","-1","0","0","-1","-1","1","2","0"],["0","0","0","0","0","-1","2","-1","2","-1","-2","-1","-2","2","1","1","-1","1","1","-1","-1","0"],["0","0","0","0","0","0","2","0","1","-1","0","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","-1","0","-1","0","-1","0","0","-1","0","-1","0","-1","0","0","0","0","0","1"],["0","0","0","0","0","-1","1","0","1","0","0","1","0","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","2","-1","2","-2","1","2","0","1","-2","-2","-2","1","-1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","-1","-1","0","0","0","-1","0","0","0","0","1"],["0","0","0","0","2","1","0","0","0","0","0","1","1","0","0","1","0","-1","0","1","0","-1"],["0","0","0","0","-1","-1","0","-1","1","0","-1","0","0","0","2","1","0","0","1","0","-1","1"],["0","0","0","0","0","1","-1","1","-1","1","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","1","1"]],"order":"2"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a8a69211-32d5-4b84-be8c-5e562156aa40","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["1","0","0","0"],["0","-1","0","0"],["0","0","-1","0"],["1","0","0","-1"]],"order":"2"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c","ambient_space":"9efbc59e-c4fe-4bf4-8966-e8f64af3419d"}},{"name":"ZZLat","params":{"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c","ambient_space":"9efbc59e-c4fe-4bf4-8966-e8f64af3419d"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9efbc59e-c4fe-4bf4-8966-e8f64af3419d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-2","1","-2","1","1","-1","0","-1","-1","-1","0","0","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","-1","0","0","1","1","1","0","0","1","0","0","0"],["0","0","0","0","-1","-1","-1","0","-1","1","1","0","0","0","1","0","0","0","0","0","1","1"],["0","0","0","0","-1","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","1","-1","2","-1","-2","-1","-1","1","0","1","0","1","1","0","-1","0"],["0","0","0","0","0","-1","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-2","0"],["0","0","0","0","1","2","-2","1","-2","1","2","1","1","-1","-1","0","0","-1","-1","1","2","0"],["0","0","0","0","0","-1","2","-1","2","-1","-2","-1","-2","2","1","1","-1","1","1","-1","-1","0"],["0","0","0","0","0","0","2","0","1","-1","0","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","-1","0","-1","0","-1","0","0","-1","0","-1","0","-1","0","0","0","0","0","1"],["0","0","0","0","0","-1","1","0","1","0","0","1","0","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","2","-1","2","-2","1","2","0","1","-2","-2","-2","1","-1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","-1","-1","0","0","0","-1","0","0","0","0","1"],["0","0","0","0","2","1","0","0","0","0","0","1","1","0","0","1","0","-1","0","1","0","-1"],["0","0","0","0","-1","-1","0","-1","1","0","-1","0","0","0","2","1","0","0","1","0","-1","1"],["0","0","0","0","0","1","-1","1","-1","1","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","1","1"]],"order":"2"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9efbc59e-c4fe-4bf4-8966-e8f64af3419d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-2","1","-2","1","1","-1","0","-1","-1","-1","0","0","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","1","0","-1","0","0","1","1","1","0","0","1","0","0","0"],["0","0","0","0","-1","-1","-1","0","-1","1","1","0","0","0","1","0","0","0","0","0","1","1"],["0","0","0","0","-1","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","1","-1","2","-1","-2","-1","-1","1","0","1","0","1","1","0","-1","0"],["0","0","0","0","0","-1","1","-1","1","-1","-1","0","0","0","0","0","0","0","0","0","-2","0"],["0","0","0","0","1","2","-2","1","-2","1","2","1","1","-1","-1","0","0","-1","-1","1","2","0"],["0","0","0","0","0","-1","2","-1","2","-1","-2","-1","-2","2","1","1","-1","1","1","-1","-1","0"],["0","0","0","0","0","0","2","0","1","-1","0","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","-1","0","-1","0","-1","0","0","-1","0","-1","0","-1","0","0","0","0","0","1"],["0","0","0","0","0","-1","1","0","1","0","0","1","0","1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","2","-1","2","-2","1","2","0","1","-2","-2","-2","1","-1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","-1","-1","0","0","0","-1","0","0","0","0","1"],["0","0","0","0","2","1","0","0","0","0","0","1","1","0","0","1","0","-1","0","1","0","-1"],["0","0","0","0","-1","-1","0","-1","1","0","-1","0","0","0","2","1","0","0","1","0","-1","1"],["0","0","0","0","0","1","-1","1","-1","1","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","1","1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bb1f971e-256a-4e45-98c7-543982b58ad1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7","-14","-5","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","-1","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","-1","1","0","1","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","-1","-1","-1","0","1","1","1","-1","0","0","0","0","-1","1","0","0"],["0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","0","1","0","-1","-1","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","-1","1","-2","1","-1","-1","1","0","1","1","1","-1","0","0","0","-1","0"],["0","0","0","0","-1","0","0","-1","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","1","0","1","1","1","-1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","-1","1","1","1","1","0","0","0","0","-1","-1","1","0","0"],["0","0","0","0","0","-2","1","-1","0","0","0","0","0","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","2","0","2","0","0","1","-1","0","-1","-2","-1","1","0","0","-1","1","0"],["0","0","0","0","1","0","-1","1","-2","2","1","0","1","-1","-1","-1","1","-1","-1","1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","1","0","0","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","-2","0","-1","0","0","0","1","-1","0","0","0","0","0","1","0","0"],["0","0","0","0","-1","-1","0","-1","1","-1","-1","0","0","0","0","0","0","1","0","0","-1","0"],["0","0","0","0","0","-1","1","0","1","-1","-1","0","0","1","1","1","0","0","1","0","-1","0"],["0","0","0","0","1","0","0","-1","0","0","-1","1","0","1","0","1","-1","0","-1","1","0","-1"]],"order":"3"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bb1f971e-256a-4e45-98c7-543982b58ad1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7","-14","-5","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","-1","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","-1","1","0","1","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","-1","-1","-1","0","1","1","1","-1","0","0","0","0","-1","1","0","0"],["0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","0","1","0","-1","-1","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","-1","1","-2","1","-1","-1","1","0","1","1","1","-1","0","0","0","-1","0"],["0","0","0","0","-1","0","0","-1","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","1","0","1","1","1","-1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","-1","1","1","1","1","0","0","0","0","-1","-1","1","0","0"],["0","0","0","0","0","-2","1","-1","0","0","0","0","0","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","2","0","2","0","0","1","-1","0","-1","-2","-1","1","0","0","-1","1","0"],["0","0","0","0","1","0","-1","1","-2","2","1","0","1","-1","-1","-1","1","-1","-1","1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","1","0","0","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","-2","0","-1","0","0","0","1","-1","0","0","0","0","0","1","0","0"],["0","0","0","0","-1","-1","0","-1","1","-1","-1","0","0","0","0","0","0","1","0","0","-1","0"],["0","0","0","0","0","-1","1","0","1","-1","-1","0","0","1","1","1","0","0","1","0","-1","0"],["0","0","0","0","1","0","0","-1","0","0","-1","1","0","1","0","1","-1","0","-1","1","0","-1"]],"order":"3"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"014b344d-b3de-4e5b-aa0d-86532c962379","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["1","0","0","0"],["0","1","0","0"],["-7","-14","-5","21"],["-1","-2","-1","4"]],"order":"3"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"bb1f971e-256a-4e45-98c7-543982b58ad1"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"bb1f971e-256a-4e45-98c7-543982b58ad1"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bb1f971e-256a-4e45-98c7-543982b58ad1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7","-14","-5","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","-1","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","-1","1","0","1","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","-1","-1","-1","0","1","1","1","-1","0","0","0","0","-1","1","0","0"],["0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","0","1","0","-1","-1","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","-1","1","-2","1","-1","-1","1","0","1","1","1","-1","0","0","0","-1","0"],["0","0","0","0","-1","0","0","-1","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","1","0","1","1","1","-1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","-1","1","1","1","1","0","0","0","0","-1","-1","1","0","0"],["0","0","0","0","0","-2","1","-1","0","0","0","0","0","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","2","0","2","0","0","1","-1","0","-1","-2","-1","1","0","0","-1","1","0"],["0","0","0","0","1","0","-1","1","-2","2","1","0","1","-1","-1","-1","1","-1","-1","1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","1","0","0","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","-2","0","-1","0","0","0","1","-1","0","0","0","0","0","1","0","0"],["0","0","0","0","-1","-1","0","-1","1","-1","-1","0","0","0","0","0","0","1","0","0","-1","0"],["0","0","0","0","0","-1","1","0","1","-1","-1","0","0","1","1","1","0","0","1","0","-1","0"],["0","0","0","0","1","0","0","-1","0","0","-1","1","0","1","0","1","-1","0","-1","1","0","-1"]],"order":"3"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"bb1f971e-256a-4e45-98c7-543982b58ad1","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-7","-14","-5","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","-1","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","-1","1","0","1","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","0","0","-1","-1","-1","0","1","1","1","-1","0","0","0","0","-1","1","0","0"],["0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","0","1","0","-1","-1","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","-1","1","-2","1","-1","-1","1","0","1","1","1","-1","0","0","0","-1","0"],["0","0","0","0","-1","0","0","-1","0","-1","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","-1","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","1","0","1","1","1","-1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","-1","1","1","1","1","0","0","0","0","-1","-1","1","0","0"],["0","0","0","0","0","-2","1","-1","0","0","0","0","0","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","2","0","2","0","0","1","-1","0","-1","-2","-1","1","0","0","-1","1","0"],["0","0","0","0","1","0","-1","1","-2","2","1","0","1","-1","-1","-1","1","-1","-1","1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","1","0","0","0","0","0","0","-1","0","0","-1"],["0","0","0","0","0","1","-2","0","-1","0","0","0","1","-1","0","0","0","0","0","1","0","0"],["0","0","0","0","-1","-1","0","-1","1","-1","-1","0","0","0","0","0","0","1","0","0","-1","0"],["0","0","0","0","0","-1","1","0","1","-1","-1","0","0","1","1","1","0","0","1","0","-1","0"],["0","0","0","0","1","0","0","-1","0","0","-1","1","0","1","0","1","-1","0","-1","1","0","-1"]],"order":"3"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"0747c6ec-9613-4803-b059-1667490aa794","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7","-14","-16","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","-12","-13","17","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","1","0","-1","0","-1","-1","0","1","0","0","0","1","0"],["0","0","0","0","1","2","-1","0","-1","0","1","2","1","0","0","0","-1","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-2","1","2","1","1","-1","-1","-1","0","-1","-1","0","1","0"],["0","0","0","0","0","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-1","0","1","1","2","-1","-1","0","0","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-1","0","1","1","1","0","0","0","-1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","1","-1","0","1","0","1","0","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","-1","0","0","1","0","-1","-2","-1","0","0","0","1","1","1","-1","0","1"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","0","0","0","-2","-1","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","2","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","1","1","-1","0","-1","1","0","0","0","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","-1","-2","1","-1","1","-1","-1","-1","-2","1","1","0","-1","1","1","-1","-1","1"],["0","0","0","0","-1","0","0","0","1","0","-1","-1","-1","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","2","0"],["0","0","0","0","1","1","0","1","0","0","1","1","1","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","-1","-1","0","-1","-2","1","1","-1"],["0","0","0","0","1","1","0","1","-1","1","1","0","1","-1","-1","0","1","-1","-1","0","0","0"],["0","0","0","0","0","2","-1","1","-1","1","1","0","1","-2","-1","-1","1","-1","-1","0","1","0"]],"order":"6"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"0747c6ec-9613-4803-b059-1667490aa794","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7","-14","-16","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","-12","-13","17","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","1","0","-1","0","-1","-1","0","1","0","0","0","1","0"],["0","0","0","0","1","2","-1","0","-1","0","1","2","1","0","0","0","-1","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-2","1","2","1","1","-1","-1","-1","0","-1","-1","0","1","0"],["0","0","0","0","0","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-1","0","1","1","2","-1","-1","0","0","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-1","0","1","1","1","0","0","0","-1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","1","-1","0","1","0","1","0","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","-1","0","0","1","0","-1","-2","-1","0","0","0","1","1","1","-1","0","1"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","0","0","0","-2","-1","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","2","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","1","1","-1","0","-1","1","0","0","0","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","-1","-2","1","-1","1","-1","-1","-1","-2","1","1","0","-1","1","1","-1","-1","1"],["0","0","0","0","-1","0","0","0","1","0","-1","-1","-1","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","2","0"],["0","0","0","0","1","1","0","1","0","0","1","1","1","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","-1","-1","0","-1","-2","1","1","-1"],["0","0","0","0","1","1","0","1","-1","1","1","0","1","-1","-1","0","1","-1","-1","0","0","0"],["0","0","0","0","0","2","-1","1","-1","1","1","0","1","-2","-1","-1","1","-1","-1","0","1","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"f477a8fd-a5f2-4366-b2a7-a414ff7dd0ca","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["1","0","0","0"],["1","-1","0","0"],["7","-14","-16","21"],["6","-12","-13","17"]],"order":"6"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8","ambient_space":"0747c6ec-9613-4803-b059-1667490aa794"}},{"name":"ZZLat","params":{"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f","ambient_space":"0747c6ec-9613-4803-b059-1667490aa794"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"0747c6ec-9613-4803-b059-1667490aa794","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7","-14","-16","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","-12","-13","17","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","1","0","-1","0","-1","-1","0","1","0","0","0","1","0"],["0","0","0","0","1","2","-1","0","-1","0","1","2","1","0","0","0","-1","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-2","1","2","1","1","-1","-1","-1","0","-1","-1","0","1","0"],["0","0","0","0","0","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-1","0","1","1","2","-1","-1","0","0","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-1","0","1","1","1","0","0","0","-1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","1","-1","0","1","0","1","0","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","-1","0","0","1","0","-1","-2","-1","0","0","0","1","1","1","-1","0","1"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","0","0","0","-2","-1","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","2","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","1","1","-1","0","-1","1","0","0","0","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","-1","-2","1","-1","1","-1","-1","-1","-2","1","1","0","-1","1","1","-1","-1","1"],["0","0","0","0","-1","0","0","0","1","0","-1","-1","-1","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","2","0"],["0","0","0","0","1","1","0","1","0","0","1","1","1","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","-1","-1","0","-1","-2","1","1","-1"],["0","0","0","0","1","1","0","1","-1","1","1","0","1","-1","-1","0","1","-1","-1","0","0","0"],["0","0","0","0","0","2","-1","1","-1","1","1","0","1","-2","-1","-1","1","-1","-1","0","1","0"]],"order":"6"}},"basis":"51122c5e-fb74-4326-bea4-9b9ad447111f"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"0747c6ec-9613-4803-b059-1667490aa794","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["7","-14","-16","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","-12","-13","17","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","1","0","1","0","-1","0","-1","-1","0","1","0","0","0","1","0"],["0","0","0","0","1","2","-1","0","-1","0","1","2","1","0","0","0","-1","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-2","1","2","1","1","-1","-1","-1","0","-1","-1","0","1","0"],["0","0","0","0","0","-1","0","-1","0","0","-1","-1","-1","0","0","0","0","1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-1","0","1","1","2","-1","-1","0","0","-1","-1","1","1","-1"],["0","0","0","0","1","2","-1","1","-1","0","1","1","1","0","0","0","-1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","1","-1","0","1","0","1","0","0","-1","0","0","0","0","-1"],["0","0","0","0","-1","-1","0","0","1","0","-1","-2","-1","0","0","0","1","1","1","-1","0","1"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","0","0","0","-2","-1","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","2","1","0","0","0","0","-1","-1","1","0","-1"],["0","0","0","0","1","1","-1","0","-1","1","0","0","0","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","-1","-2","1","-1","1","-1","-1","-1","-2","1","1","0","-1","1","1","-1","-1","1"],["0","0","0","0","-1","0","0","0","1","0","-1","-1","-1","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","1","-1","1","-1","1","1","0","0","0","0","0","0","0","0","0","2","0"],["0","0","0","0","1","1","0","1","0","0","1","1","1","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","1","2","-1","1","-2","1","2","2","2","-1","-1","-1","0","-1","-2","1","1","-1"],["0","0","0","0","1","1","0","1","-1","1","1","0","1","-1","-1","0","1","-1","-1","0","0","0"],["0","0","0","0","0","2","-1","1","-1","1","1","0","1","-2","-1","-1","1","-1","-1","0","1","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"93fc9a30-2249-44a2-ad55-6237c6b258cf","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","0","1","-1","0","0","0","1","1","1","0","0","1","0"],["0","0","0","0","2","1","-1","0","0","0","-1","0","-2","-1","1","0","-2","1","0","0","0","0"],["0","0","0","0","1","1","0","0","-1","0","-1","0","-1","0","1","0","-1","1","-1","0","0","0"],["0","0","0","0","1","0","-1","0","0","0","1","0","-1","-1","0","1","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","0","0","0","0","-1","-1","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","-1","-1","0","-1","-1","0","1","1","0","1","0","0","1","0"],["0","0","0","0","-1","-1","0","0","1","0","0","0","0","0","0","-1","0","-1","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","1","0","2","0","-1","0","1","-1","1","0","0","0"],["0","0","0","0","1","1","0","-1","-2","0","0","-1","-1","0","0","1","1","1","-1","0","1","0"],["0","0","0","0","1","0","-2","1","2","0","1","1","-1","-2","0","-1","-1","0","1","0","-1","0"],["0","0","0","0","-1","-1","0","0","1","0","1","0","1","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","1","1","0","1","-1","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","0","0","1","-1","0","-1","-1","0","0","-1","0","0","0","0","0"],["0","0","0","0","1","1","0","-1","0","1","-1","0","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","2","1","0","-1","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","1","0","-1","0","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","1","1","0","0","-1","0","-1","0","0","-1","-1"]],"order":"2"}},"basis":"fe22aacb-c702-4893-8d69-be230f738ce8"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"93fc9a30-2249-44a2-ad55-6237c6b258cf","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","0","1","-1","0","0","0","1","1","1","0","0","1","0"],["0","0","0","0","2","1","-1","0","0","0","-1","0","-2","-1","1","0","-2","1","0","0","0","0"],["0","0","0","0","1","1","0","0","-1","0","-1","0","-1","0","1","0","-1","1","-1","0","0","0"],["0","0","0","0","1","0","-1","0","0","0","1","0","-1","-1","0","1","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","0","0","0","0","-1","-1","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","-1","-1","0","-1","-1","0","1","1","0","1","0","0","1","0"],["0","0","0","0","-1","-1","0","0","1","0","0","0","0","0","0","-1","0","-1","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","1","0","2","0","-1","0","1","-1","1","0","0","0"],["0","0","0","0","1","1","0","-1","-2","0","0","-1","-1","0","0","1","1","1","-1","0","1","0"],["0","0","0","0","1","0","-2","1","2","0","1","1","-1","-2","0","-1","-1","0","1","0","-1","0"],["0","0","0","0","-1","-1","0","0","1","0","1","0","1","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","1","1","0","1","-1","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","0","0","1","-1","0","-1","-1","0","0","-1","0","0","0","0","0"],["0","0","0","0","1","1","0","-1","0","1","-1","0","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","2","1","0","-1","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","1","0","-1","0","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","1","1","0","0","-1","0","-1","0","0","-1","-1"]],"order":"2"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9b3d3a3a-61b4-41e9-8bb1-ab3a7f844350","isom":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5","order":"Base.Int"}},"data":{"isom":[["1","0","0","0"],["1","-1","0","0"],["1","0","-1","0"],["0","0","0","-1"]],"order":"2"}},"basis":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"}},{"name":"ZZLat","params":{"basis":"0a0f56e3-a3db-4959-8153-b6e98279306c","ambient_space":"93fc9a30-2249-44a2-ad55-6237c6b258cf"}},{"name":"ZZLat","params":{"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c","ambient_space":"93fc9a30-2249-44a2-ad55-6237c6b258cf"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"93fc9a30-2249-44a2-ad55-6237c6b258cf","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","0","1","-1","0","0","0","1","1","1","0","0","1","0"],["0","0","0","0","2","1","-1","0","0","0","-1","0","-2","-1","1","0","-2","1","0","0","0","0"],["0","0","0","0","1","1","0","0","-1","0","-1","0","-1","0","1","0","-1","1","-1","0","0","0"],["0","0","0","0","1","0","-1","0","0","0","1","0","-1","-1","0","1","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","0","0","0","0","-1","-1","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","-1","-1","0","-1","-1","0","1","1","0","1","0","0","1","0"],["0","0","0","0","-1","-1","0","0","1","0","0","0","0","0","0","-1","0","-1","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","1","0","2","0","-1","0","1","-1","1","0","0","0"],["0","0","0","0","1","1","0","-1","-2","0","0","-1","-1","0","0","1","1","1","-1","0","1","0"],["0","0","0","0","1","0","-2","1","2","0","1","1","-1","-2","0","-1","-1","0","1","0","-1","0"],["0","0","0","0","-1","-1","0","0","1","0","1","0","1","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","1","1","0","1","-1","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","0","0","1","-1","0","-1","-1","0","0","-1","0","0","0","0","0"],["0","0","0","0","1","1","0","-1","0","1","-1","0","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","2","1","0","-1","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","1","0","-1","0","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","1","1","0","0","-1","0","-1","0","0","-1","-1"]],"order":"2"}},"basis":"017ad47f-94f5-4ac1-a69c-29bd4880ed3c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"93fc9a30-2249-44a2-ad55-6237c6b258cf","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","0","1","-1","0","0","0","1","1","1","0","0","1","0"],["0","0","0","0","2","1","-1","0","0","0","-1","0","-2","-1","1","0","-2","1","0","0","0","0"],["0","0","0","0","1","1","0","0","-1","0","-1","0","-1","0","1","0","-1","1","-1","0","0","0"],["0","0","0","0","1","0","-1","0","0","0","1","0","-1","-1","0","1","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","0","0","0","0","-1","-1","0","0","0","1","0","0","0","0"],["0","0","0","0","1","1","-1","0","-1","-1","0","-1","-1","0","1","1","0","1","0","0","1","0"],["0","0","0","0","-1","-1","0","0","1","0","0","0","0","0","0","-1","0","-1","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","1","0","2","0","-1","0","1","-1","1","0","0","0"],["0","0","0","0","1","1","0","-1","-2","0","0","-1","-1","0","0","1","1","1","-1","0","1","0"],["0","0","0","0","1","0","-2","1","2","0","1","1","-1","-2","0","-1","-1","0","1","0","-1","0"],["0","0","0","0","-1","-1","0","0","1","0","1","0","1","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","1","0","-1","0","1","1","0","1","-1","-1","0","-1","-1","0","0","0","-1","0"],["0","0","0","0","1","1","0","0","0","1","-1","0","-1","-1","0","0","-1","0","0","0","0","0"],["0","0","0","0","1","1","0","-1","0","1","-1","0","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","2","1","0","-1","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","1","0","-1","0","0","0","-1","0"],["0","0","0","0","-1","-1","0","1","1","0","0","1","1","0","0","-1","0","-1","0","0","-1","-1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ecacc356-d595-411c-ba27-ded8d7a0e3ad","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","2","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","0","0"],["0","0","0","0","0","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","-1","-1","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","1","-1","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","1","0","-1","1","-1","1","1","-1","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","1","0","-1","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","-2","1","0","1","0","0","-1","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","1","-1","1","0","0","0","1","0","1","-1","0","1","0","0","-1","0","0"],["0","0","0","0","0","-1","-1","1","-1","0","0","-1","0","-1","0","1","-1","0","0","0","0","1"]],"order":"2"}},"basis":"27399273-b357-4aa4-89c5-acaaf2c9c3ef"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ecacc356-d595-411c-ba27-ded8d7a0e3ad","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","2","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","0","0"],["0","0","0","0","0","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","-1","-1","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","1","-1","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","1","0","-1","1","-1","1","1","-1","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","1","0","-1","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","-2","1","0","1","0","0","-1","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","1","-1","1","0","0","0","1","0","1","-1","0","1","0","0","-1","0","0"],["0","0","0","0","0","-1","-1","1","-1","0","0","-1","0","-1","0","1","-1","0","0","0","0","1"]],"order":"2"}},"basis":"807706b8-ea5c-48c8-9897-f3a819542a87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"8be7732d-4171-4a6a-a36b-1e961671f9e7","isom":"c2d26bd4-e81e-4f35-b4a1-764262e780c8","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0"],["1","-1","0","0","0"],["0","0","-1","0","0"],["0","0","0","-1","0"],["1","0","0","0","-1"]],"order":"2"}},"basis":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"ecacc356-d595-411c-ba27-ded8d7a0e3ad"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"ecacc356-d595-411c-ba27-ded8d7a0e3ad"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ecacc356-d595-411c-ba27-ded8d7a0e3ad","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","2","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","0","0"],["0","0","0","0","0","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","-1","-1","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","1","-1","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","1","0","-1","1","-1","1","1","-1","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","1","0","-1","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","-2","1","0","1","0","0","-1","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","1","-1","1","0","0","0","1","0","1","-1","0","1","0","0","-1","0","0"],["0","0","0","0","0","-1","-1","1","-1","0","0","-1","0","-1","0","1","-1","0","0","0","0","1"]],"order":"2"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"ecacc356-d595-411c-ba27-ded8d7a0e3ad","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","2","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","0","0"],["0","0","0","0","0","1","-1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","1","0","1","-1","-1","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","1","-1","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","1","0","-1","1","-1","1","1","-1","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","-1","1","0","-1","0","-1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","-2","1","0","1","0","0","-1","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","1","-1","1","0","0","0","1","0","1","-1","0","1","0","0","-1","0","0"],["0","0","0","0","0","-1","-1","1","-1","0","0","-1","0","-1","0","1","-1","0","0","0","0","1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int"]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"735e7585-6b9f-4b1b-aef4-e93aea09092b","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","1","0","-1","0","-1","0","0","-1","1","-1","1","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","-1","0","0","0","0","-1"],["0","0","0","0","0","1","-1","0","0","0","0","0","0","-1","0","-1","-1","0","0","1","1","-1"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","-1","0","-1","-1","0","0","1","1","0"],["0","0","0","0","0","-1","0","0","-1","1","-1","0","0","-1","0","0","-1","1","-1","0","-1","-1"],["0","0","0","0","0","0","1","-1","2","-1","0","1","1","0","0","-1","0","-2","1","-1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","-1","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","1","-1","-1","0","-1","1","1","-1"],["0","0","0","0","0","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","0","1","0","1","0","0"],["0","0","0","0","0","-1","1","-1","1","0","0","1","0","0","0","-1","0","0","0","-1","0","0"],["0","0","0","0","0","1","0","0","0","0","1","1","0","0","0","-1","0","0","0","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","1","0","1","1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"]],"order":"4"}},"basis":"27399273-b357-4aa4-89c5-acaaf2c9c3ef"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"735e7585-6b9f-4b1b-aef4-e93aea09092b","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","1","0","-1","0","-1","0","0","-1","1","-1","1","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","-1","0","0","0","0","-1"],["0","0","0","0","0","1","-1","0","0","0","0","0","0","-1","0","-1","-1","0","0","1","1","-1"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","-1","0","-1","-1","0","0","1","1","0"],["0","0","0","0","0","-1","0","0","-1","1","-1","0","0","-1","0","0","-1","1","-1","0","-1","-1"],["0","0","0","0","0","0","1","-1","2","-1","0","1","1","0","0","-1","0","-2","1","-1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","-1","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","1","-1","-1","0","-1","1","1","-1"],["0","0","0","0","0","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","0","1","0","1","0","0"],["0","0","0","0","0","-1","1","-1","1","0","0","1","0","0","0","-1","0","0","0","-1","0","0"],["0","0","0","0","0","1","0","0","0","0","1","1","0","0","0","-1","0","0","0","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","1","0","1","1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"]],"order":"4"}},"basis":"807706b8-ea5c-48c8-9897-f3a819542a87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9de38e6a-ef89-4919-b58b-7442a4801c43","isom":"c2d26bd4-e81e-4f35-b4a1-764262e780c8","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0"],["0","-1","0","0","0"],["0","0","-1","0","0"],["1","0","0","-1","0"],["1","0","0","0","-1"]],"order":"2"}},"basis":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"735e7585-6b9f-4b1b-aef4-e93aea09092b"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"735e7585-6b9f-4b1b-aef4-e93aea09092b"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"735e7585-6b9f-4b1b-aef4-e93aea09092b","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","1","0","-1","0","-1","0","0","-1","1","-1","1","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","-1","0","0","0","0","-1"],["0","0","0","0","0","1","-1","0","0","0","0","0","0","-1","0","-1","-1","0","0","1","1","-1"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","-1","0","-1","-1","0","0","1","1","0"],["0","0","0","0","0","-1","0","0","-1","1","-1","0","0","-1","0","0","-1","1","-1","0","-1","-1"],["0","0","0","0","0","0","1","-1","2","-1","0","1","1","0","0","-1","0","-2","1","-1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","-1","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","1","-1","-1","0","-1","1","1","-1"],["0","0","0","0","0","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","0","1","0","1","0","0"],["0","0","0","0","0","-1","1","-1","1","0","0","1","0","0","0","-1","0","0","0","-1","0","0"],["0","0","0","0","0","1","0","0","0","0","1","1","0","0","0","-1","0","0","0","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","1","0","1","1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"]],"order":"4"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"735e7585-6b9f-4b1b-aef4-e93aea09092b","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","1","0","-1","0","-1","0","0","-1","1","-1","1","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","-1","0","0","0","0","-1"],["0","0","0","0","0","1","-1","0","0","0","0","0","0","-1","0","-1","-1","0","0","1","1","-1"],["0","0","0","0","0","1","0","1","0","-1","1","0","0","-1","0","-1","-1","0","0","1","1","0"],["0","0","0","0","0","-1","0","0","-1","1","-1","0","0","-1","0","0","-1","1","-1","0","-1","-1"],["0","0","0","0","0","0","1","-1","2","-1","0","1","1","0","0","-1","0","-2","1","-1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","-1","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","-1","1","-1","-1","0","-1","1","1","-1"],["0","0","0","0","0","-1","0","-1","0","0","0","1","0","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","0","1","0","1","0","0"],["0","0","0","0","0","-1","1","-1","1","0","0","1","0","0","0","-1","0","0","0","-1","0","0"],["0","0","0","0","0","1","0","0","0","0","1","1","0","0","0","-1","0","0","0","1","1","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","0","0","0","1","0","1","1","0","0","-1","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"]],"order":"4"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9494c5e9-8a15-47aa-a559-0670e7a3b333","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","2","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","1","0","-1","0","-1","-1","-1","0","-1","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","-1","0","0","0","1","-1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","0","0","-1","-1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","1","0","0","0","0","1","0","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0","0","0","0","-1","1"],["0","0","0","0","0","0","-1","-2","1","0","-1","0","-1","1","1","0","1","0","0","-1","0","0"],["0","0","0","0","0","0","2","1","0","0","1","1","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","1","-1","0","1","-1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","-1","1","0","-1","-1","-1","0","1","-1","0","1","-1","0","0","0"],["0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","1","0","1","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","0","1","0","-1","0","-2","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","-1","0","0","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","1","1","0","1","0","0","0","0","1"],["0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","-1","0","1","0","1","1","0"],["0","0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","-1","-1","0","0","1","-1"]],"order":"3"}},"basis":"27399273-b357-4aa4-89c5-acaaf2c9c3ef"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9494c5e9-8a15-47aa-a559-0670e7a3b333","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","2","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","1","0","-1","0","-1","-1","-1","0","-1","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","-1","0","0","0","1","-1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","0","0","-1","-1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","1","0","0","0","0","1","0","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0","0","0","0","-1","1"],["0","0","0","0","0","0","-1","-2","1","0","-1","0","-1","1","1","0","1","0","0","-1","0","0"],["0","0","0","0","0","0","2","1","0","0","1","1","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","1","-1","0","1","-1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","-1","1","0","-1","-1","-1","0","1","-1","0","1","-1","0","0","0"],["0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","1","0","1","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","0","1","0","-1","0","-2","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","-1","0","0","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","1","1","0","1","0","0","0","0","1"],["0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","-1","0","1","0","1","1","0"],["0","0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","-1","-1","0","0","1","-1"]],"order":"3"}},"basis":"807706b8-ea5c-48c8-9897-f3a819542a87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"2d7bc4c0-266a-4430-91c5-a3e29d8c8b65","isom":"c2d26bd4-e81e-4f35-b4a1-764262e780c8","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0"],["-1","-2","3","0","0"],["0","-1","1","0","0"],["1","0","-1","0","1"],["0","-1","2","-1","-1"]],"order":"3"}},"basis":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"9494c5e9-8a15-47aa-a559-0670e7a3b333"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"9494c5e9-8a15-47aa-a559-0670e7a3b333"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9494c5e9-8a15-47aa-a559-0670e7a3b333","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","2","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","1","0","-1","0","-1","-1","-1","0","-1","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","-1","0","0","0","1","-1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","0","0","-1","-1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","1","0","0","0","0","1","0","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0","0","0","0","-1","1"],["0","0","0","0","0","0","-1","-2","1","0","-1","0","-1","1","1","0","1","0","0","-1","0","0"],["0","0","0","0","0","0","2","1","0","0","1","1","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","1","-1","0","1","-1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","-1","1","0","-1","-1","-1","0","1","-1","0","1","-1","0","0","0"],["0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","1","0","1","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","0","1","0","-1","0","-2","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","-1","0","0","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","1","1","0","1","0","0","0","0","1"],["0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","-1","0","1","0","1","1","0"],["0","0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","-1","-1","0","0","1","-1"]],"order":"3"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9494c5e9-8a15-47aa-a559-0670e7a3b333","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","2","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","-1","1","0","-1","1","0","-1","0","-1","-1","-1","0","-1","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","-1","0","0","0","1","-1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","0","0","-1","-1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","1","0","0","0","0","1","0","-1","1","0","-1","0","0","0","0"],["0","0","0","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0","0","0","0","-1","1"],["0","0","0","0","0","0","-1","-2","1","0","-1","0","-1","1","1","0","1","0","0","-1","0","0"],["0","0","0","0","0","0","2","1","0","0","1","1","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","1","-1","0","1","-1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","-1","1","0","-1","-1","-1","0","1","-1","0","1","-1","0","0","0"],["0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","1","0","1","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","0","1","0","-1","0","-2","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","-1","0","0","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","1","1","0","1","0","0","0","0","1"],["0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","-1","0","1","0","1","1","0"],["0","0","0","0","0","1","1","0","0","1","0","0","0","0","0","0","-1","-1","0","0","1","-1"]],"order":"3"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"7e939205-6cd8-49a1-b32d-290dcf8e58ef","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","2","-1","1","1","0","0","0","-1","0","-1","1","0","1","1"],["0","0","0","0","0","0","0","0","0","0","1","2","1","0","-1","0","0","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","0","-1","0","0","-1","0","-1","1","0","-1"],["0","0","0","0","0","0","1","1","1","-1","0","-1","0","0","0","0","0","0","0","1","0","1"],["0","0","0","0","0","0","0","1","-1","1","-1","-2","0","0","0","1","0","1","-1","1","-1","0"],["0","0","0","0","0","1","-1","0","0","0","-1","-2","-1","1","1","1","1","1","0","1","-1","1"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","-1","0","0","0","0","0","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","0","1","0","-1","0","1","1","-2","-1","-1","-1","-1","0","0","0","-1"],["0","0","0","0","0","0","-1","1","-1","1","-1","-2","-1","0","0","1","0","2","-1","1","-1","0"],["0","0","0","0","0","0","1","0","1","-1","1","1","0","0","0","-1","0","0","0","0","1","1"],["0","0","0","0","0","1","0","0","-1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","1","0","0","0","-1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","1","1","1","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-2","1","0","0","0","-1","0","0","-1","1","-1","0","0","-1"],["0","0","0","0","0","-1","0","-1","0","1","-1","-1","-1","0","1","0","0","1","-1","0","-1","0"]],"order":"8"}},"basis":"27399273-b357-4aa4-89c5-acaaf2c9c3ef"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"7e939205-6cd8-49a1-b32d-290dcf8e58ef","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","2","-1","1","1","0","0","0","-1","0","-1","1","0","1","1"],["0","0","0","0","0","0","0","0","0","0","1","2","1","0","-1","0","0","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","0","-1","0","0","-1","0","-1","1","0","-1"],["0","0","0","0","0","0","1","1","1","-1","0","-1","0","0","0","0","0","0","0","1","0","1"],["0","0","0","0","0","0","0","1","-1","1","-1","-2","0","0","0","1","0","1","-1","1","-1","0"],["0","0","0","0","0","1","-1","0","0","0","-1","-2","-1","1","1","1","1","1","0","1","-1","1"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","-1","0","0","0","0","0","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","0","1","0","-1","0","1","1","-2","-1","-1","-1","-1","0","0","0","-1"],["0","0","0","0","0","0","-1","1","-1","1","-1","-2","-1","0","0","1","0","2","-1","1","-1","0"],["0","0","0","0","0","0","1","0","1","-1","1","1","0","0","0","-1","0","0","0","0","1","1"],["0","0","0","0","0","1","0","0","-1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","1","0","0","0","-1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","1","1","1","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-2","1","0","0","0","-1","0","0","-1","1","-1","0","0","-1"],["0","0","0","0","0","-1","0","-1","0","1","-1","-1","-1","0","1","0","0","1","-1","0","-1","0"]],"order":"8"}},"basis":"807706b8-ea5c-48c8-9897-f3a819542a87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"f3bb1f4c-d9ee-487a-b6e2-e54ad5a3220e","isom":"c2d26bd4-e81e-4f35-b4a1-764262e780c8","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0"],["0","0","1","0","0"],["1","-1","0","0","0"],["-1","0","0","-1","2"],["0","0","0","-1","1"]],"order":"4"}},"basis":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"7e939205-6cd8-49a1-b32d-290dcf8e58ef"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"7e939205-6cd8-49a1-b32d-290dcf8e58ef"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"7e939205-6cd8-49a1-b32d-290dcf8e58ef","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","2","-1","1","1","0","0","0","-1","0","-1","1","0","1","1"],["0","0","0","0","0","0","0","0","0","0","1","2","1","0","-1","0","0","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","0","-1","0","0","-1","0","-1","1","0","-1"],["0","0","0","0","0","0","1","1","1","-1","0","-1","0","0","0","0","0","0","0","1","0","1"],["0","0","0","0","0","0","0","1","-1","1","-1","-2","0","0","0","1","0","1","-1","1","-1","0"],["0","0","0","0","0","1","-1","0","0","0","-1","-2","-1","1","1","1","1","1","0","1","-1","1"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","-1","0","0","0","0","0","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","0","1","0","-1","0","1","1","-2","-1","-1","-1","-1","0","0","0","-1"],["0","0","0","0","0","0","-1","1","-1","1","-1","-2","-1","0","0","1","0","2","-1","1","-1","0"],["0","0","0","0","0","0","1","0","1","-1","1","1","0","0","0","-1","0","0","0","0","1","1"],["0","0","0","0","0","1","0","0","-1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","1","0","0","0","-1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","1","1","1","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-2","1","0","0","0","-1","0","0","-1","1","-1","0","0","-1"],["0","0","0","0","0","-1","0","-1","0","1","-1","-1","-1","0","1","0","0","1","-1","0","-1","0"]],"order":"8"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"7e939205-6cd8-49a1-b32d-290dcf8e58ef","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","2","-1","1","1","0","0","0","-1","0","-1","1","0","1","1"],["0","0","0","0","0","0","0","0","0","0","1","2","1","0","-1","0","0","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","0","-1","0","0","-1","0","-1","1","0","-1"],["0","0","0","0","0","0","1","1","1","-1","0","-1","0","0","0","0","0","0","0","1","0","1"],["0","0","0","0","0","0","0","1","-1","1","-1","-2","0","0","0","1","0","1","-1","1","-1","0"],["0","0","0","0","0","1","-1","0","0","0","-1","-2","-1","1","1","1","1","1","0","1","-1","1"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","0","0","1","0"],["0","0","0","0","0","-1","0","0","0","0","0","-1","-1","0","0","0","0","1","0","0","-1","1"],["0","0","0","0","0","-1","0","1","0","-1","0","1","1","-2","-1","-1","-1","-1","0","0","0","-1"],["0","0","0","0","0","0","-1","1","-1","1","-1","-2","-1","0","0","1","0","2","-1","1","-1","0"],["0","0","0","0","0","0","1","0","1","-1","1","1","0","0","0","-1","0","0","0","0","1","1"],["0","0","0","0","0","1","0","0","-1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","-1","1","0","1","-1","1","2","1","-1","-1","-1","-1","-1","1","-1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","1","0","0","0","-1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","1","1","1","0","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-2","1","0","0","0","-1","0","0","-1","1","-1","0","0","-1"],["0","0","0","0","0","-1","0","-1","0","1","-1","-1","-1","0","1","0","0","1","-1","0","-1","0"]],"order":"8"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e37b4d4b-2e0f-44f5-8b09-638b75a77e87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","1","0","-1","0","0","0","1","0","1","0","0","-1","1","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","1","0","0","1","1","0","0","-1","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","-1","0","1","0","1","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","-1","-1","0","1","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","1","0","1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","-1","0","-1","-1","0","0","0","1","1","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","-1","-1","0","0","1","2","-1","1","0","-1","0","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","1","1","-1","0","0","-1","1","0","-1"]],"order":"2"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e37b4d4b-2e0f-44f5-8b09-638b75a77e87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","1","0","-1","0","0","0","1","0","1","0","0","-1","1","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","1","0","0","1","1","0","0","-1","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","-1","0","1","0","1","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","-1","-1","0","1","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","1","0","1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","-1","0","-1","-1","0","0","0","1","1","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","-1","-1","0","0","1","2","-1","1","0","-1","0","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","1","1","-1","0","0","-1","1","0","-1"]],"order":"2"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"84365de2-827c-40c7-9794-886fef0a6c4b","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","-1","0","0","0"],["1","0","0","-1","0","0"],["1","0","0","0","-1","0"],["1","1","0","0","0","-1"]],"order":"2"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"e37b4d4b-2e0f-44f5-8b09-638b75a77e87"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"e37b4d4b-2e0f-44f5-8b09-638b75a77e87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e37b4d4b-2e0f-44f5-8b09-638b75a77e87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","1","0","-1","0","0","0","1","0","1","0","0","-1","1","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","1","0","0","1","1","0","0","-1","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","-1","0","1","0","1","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","-1","-1","0","1","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","1","0","1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","-1","0","-1","-1","0","0","0","1","1","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","-1","-1","0","0","1","2","-1","1","0","-1","0","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","1","1","-1","0","0","-1","1","0","-1"]],"order":"2"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e37b4d4b-2e0f-44f5-8b09-638b75a77e87","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","-1","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","-1","0","1","0","-1","0","0","0","1","0","1","0","0","-1","1","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","1","0","0","1","1","0","0","-1","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","-1","0","1","0","1","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","-1","-1","0","1","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","1","0","1","-1","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","-1","0","-1","-1","0","0","0","1","1","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","-1","0","-1","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","-1","-1","0","0","1","2","-1","1","0","-1","0","1","0"],["0","0","0","0","0","0","1","0","0","1","0","0","0","-1","-1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","1","1","-1","0","0","-1","1","0","-1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"46c20fba-c0f0-4117-b73d-96fce79ab772","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","1","1","0","0","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","-1","0","0","0","0","0","-1","0","1","0","-1"],["0","0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","0","1","0","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-2","-1","1","-1","0","-1","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","1","0","0","1","1","1","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","1","-2","-1","0","0","1","0","1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","0","0","0","-1","0","-1","-2","1","0","0","1","0","-1","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","0","-1","-1","0","0","0","1","1","0","0"],["0","0","0","0","0","0","0","-2","-1","0","-1","-1","-1","0","1","0","1","-1","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","1","0","-1","0","-1","-1","0","0","-1","1","1","0","-1"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"46c20fba-c0f0-4117-b73d-96fce79ab772","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","1","1","0","0","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","-1","0","0","0","0","0","-1","0","1","0","-1"],["0","0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","0","1","0","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-2","-1","1","-1","0","-1","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","1","0","0","1","1","1","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","1","-2","-1","0","0","1","0","1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","0","0","0","-1","0","-1","-2","1","0","0","1","0","-1","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","0","-1","-1","0","0","0","1","1","0","0"],["0","0","0","0","0","0","0","-2","-1","0","-1","-1","-1","0","1","0","1","-1","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","1","0","-1","0","-1","-1","0","0","-1","1","1","0","-1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"9cd96ad4-96e3-403d-a957-b6bc1bc5a8b4","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","0","1","0","0"],["1","0","-1","-1","0","0"],["0","0","0","0","-2","3"],["0","0","0","0","-1","1"]],"order":"3"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"46c20fba-c0f0-4117-b73d-96fce79ab772"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"46c20fba-c0f0-4117-b73d-96fce79ab772"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"46c20fba-c0f0-4117-b73d-96fce79ab772","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","1","1","0","0","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","-1","0","0","0","0","0","-1","0","1","0","-1"],["0","0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","0","1","0","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-2","-1","1","-1","0","-1","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","1","0","0","1","1","1","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","1","-2","-1","0","0","1","0","1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","0","0","0","-1","0","-1","-2","1","0","0","1","0","-1","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","0","-1","-1","0","0","0","1","1","0","0"],["0","0","0","0","0","0","0","-2","-1","0","-1","-1","-1","0","1","0","1","-1","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","1","0","-1","0","-1","-1","0","0","-1","1","1","0","-1"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"46c20fba-c0f0-4117-b73d-96fce79ab772","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","0","0","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","1","-1","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","0","0","-1","1","1","0","0","0","0","-1","1","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","-1","0","0","0","0","0","-1","0","1","0","-1"],["0","0","0","0","0","0","0","-1","-1","1","-1","0","0","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","1","0","0","-1","0","1","0","-1","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-2","-1","1","-1","0","-1","0","1","0","0","-1","0","0","0","-1"],["0","0","0","0","0","0","0","1","0","0","1","1","1","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","1","-2","-1","0","0","1","0","1","-1","0","0","1","0"],["0","0","0","0","0","0","1","0","0","0","0","-1","0","-1","-2","1","0","0","1","0","-1","1"],["0","0","0","0","0","0","0","-1","-1","0","-1","0","0","0","0","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","0","-1","-1","0","0","0","1","1","0","0"],["0","0","0","0","0","0","0","-2","-1","0","-1","-1","-1","0","1","0","1","-1","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","1","0","-1","0","-1","-1","0","0","-1","1","1","0","-1"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","0","0","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","-1","1","0","1","0","-1","-1","1"],["0","0","0","0","0","0","1","-2","-1","1","-2","-1","-1","0","0","1","1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","0","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","-1","1","-1","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","1","0","1","1","1","0","0","-1","-1","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","0","0","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","-1","1","0","1","0","-1","-1","1"],["0","0","0","0","0","0","1","-2","-1","1","-2","-1","-1","0","0","1","1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","0","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","-1","1","-1","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","1","0","1","1","1","0","0","-1","-1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"fb721940-5b4e-4835-8b1a-da61d91b2bd9","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0"],["-1","1","0","0","0","0"],["0","0","0","1","0","0"],["0","0","-1","1","0","0"],["0","0","0","0","-1","3"],["0","0","0","0","-1","2"]],"order":"6"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","0","0","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","-1","1","0","1","0","-1","-1","1"],["0","0","0","0","0","0","1","-2","-1","1","-2","-1","-1","0","0","1","1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","0","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","-1","1","-1","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","1","0","1","1","1","0","0","-1","-1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","-1","0","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","1","0","0","0","0","0","1","-1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","0","0","0","0","1","0","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-1","0","0","0","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","-1","1","0","1","0","-1","-1","1"],["0","0","0","0","0","0","1","-2","-1","1","-2","-1","-1","0","0","1","1","-1","0","-1","0","0"],["0","0","0","0","0","0","1","-1","0","1","0","0","0","-1","0","0","0","-1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-2","2","0","0","1","-1","-1","1"],["0","0","0","0","0","0","1","0","-1","0","0","0","0","0","-1","1","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","1","1","0","0","-1","1","-1","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","-1","1","-1","1","0","1","1","1","0","0","-1","-1","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","-2","1","0","0","0","-1","0","0","1","0","-1","-1","1"],["0","0","0","0","0","0","0","0","-1","1","1","1","0","0","0","0","-1","0","0","1","0","-2"],["0","0","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","0","-1","2","1","1","0","-2","0","-2","1","1","1","-1","0"],["0","0","0","0","0","0","1","-1","0","2","-1","-1","-1","-1","0","1","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","-1","0","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","0","0","2","2","1","0","-1","0","-2","1","0","1","0","-1"],["0","0","0","0","0","0","-1","2","1","-2","1","0","1","0","-1","0","0","1","1","0","0","1"],["0","0","0","0","0","0","-1","2","0","-1","1","1","1","0","-1","0","-1","1","1","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-2","0","0","1","2","0","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","1","0","0","1","0","1","0","-1","0","-1","0","0","1","0","0"],["0","0","0","0","0","0","0","1","1","1","-1","0","0","0","1","0","1","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","-1","1","0","0","0","0","-1","0","-1","-1","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","1","0","0","0","0","1"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","-2","1","0","0","0","-1","0","0","1","0","-1","-1","1"],["0","0","0","0","0","0","0","0","-1","1","1","1","0","0","0","0","-1","0","0","1","0","-2"],["0","0","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","0","-1","2","1","1","0","-2","0","-2","1","1","1","-1","0"],["0","0","0","0","0","0","1","-1","0","2","-1","-1","-1","-1","0","1","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","-1","0","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","0","0","2","2","1","0","-1","0","-2","1","0","1","0","-1"],["0","0","0","0","0","0","-1","2","1","-2","1","0","1","0","-1","0","0","1","1","0","0","1"],["0","0","0","0","0","0","-1","2","0","-1","1","1","1","0","-1","0","-1","1","1","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-2","0","0","1","2","0","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","1","0","0","1","0","1","0","-1","0","-1","0","0","1","0","0"],["0","0","0","0","0","0","0","1","1","1","-1","0","0","0","1","0","1","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","-1","1","0","0","0","0","-1","0","-1","-1","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","1","0","0","0","0","1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"fb721940-5b4e-4835-8b1a-da61d91b2bd9","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0"],["-1","1","0","0","0","0"],["0","0","0","1","0","0"],["0","0","-1","1","0","0"],["0","0","0","0","-1","3"],["0","0","0","0","-1","2"]],"order":"6"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"a815d084-970e-40e8-a5b5-a40176be68f2"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","-2","1","0","0","0","-1","0","0","1","0","-1","-1","1"],["0","0","0","0","0","0","0","0","-1","1","1","1","0","0","0","0","-1","0","0","1","0","-2"],["0","0","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","0","-1","2","1","1","0","-2","0","-2","1","1","1","-1","0"],["0","0","0","0","0","0","1","-1","0","2","-1","-1","-1","-1","0","1","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","-1","0","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","0","0","2","2","1","0","-1","0","-2","1","0","1","0","-1"],["0","0","0","0","0","0","-1","2","1","-2","1","0","1","0","-1","0","0","1","1","0","0","1"],["0","0","0","0","0","0","-1","2","0","-1","1","1","1","0","-1","0","-1","1","1","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-2","0","0","1","2","0","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","1","0","0","1","0","1","0","-1","0","-1","0","0","1","0","0"],["0","0","0","0","0","0","0","1","1","1","-1","0","0","0","1","0","1","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","-1","1","0","0","0","0","-1","0","-1","-1","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","1","0","0","0","0","1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a815d084-970e-40e8-a5b5-a40176be68f2","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","-1","0","1","0","0","0","-1","0","-1","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","-2","1","0","0","0","-1","0","0","1","0","-1","-1","1"],["0","0","0","0","0","0","0","0","-1","1","1","1","0","0","0","0","-1","0","0","1","0","-2"],["0","0","0","0","0","0","0","0","0","0","0","1","0","1","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","0","-1","2","1","1","0","-2","0","-2","1","1","1","-1","0"],["0","0","0","0","0","0","1","-1","0","2","-1","-1","-1","-1","0","1","1","-1","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","0","-1","0","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","0","0","2","2","1","0","-1","0","-2","1","0","1","0","-1"],["0","0","0","0","0","0","-1","2","1","-2","1","0","1","0","-1","0","0","1","1","0","0","1"],["0","0","0","0","0","0","-1","2","0","-1","1","1","1","0","-1","0","-1","1","1","0","0","0"],["0","0","0","0","0","0","0","0","0","1","-1","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","0","1","-2","0","0","1","2","0","1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","1","0","0","1","0","1","0","-1","0","-1","0","0","1","0","0"],["0","0","0","0","0","0","0","1","1","1","-1","0","0","0","1","0","1","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","-1","1","0","0","0","0","-1","0","-1","-1","0","0","-1","0"],["0","0","0","0","0","0","0","1","1","0","0","0","0","0","0","0","1","0","0","0","0","1"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"5bba117b-567d-47ca-abac-41a5b440b750","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","1","-1","0","-1","-1","0","-1","0","-1","0","1"],["0","0","0","0","0","0","-2","2","-1","2","0","0","1","-1","-2","-1","1","-1","1","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","0","1","0","0","-1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","-1","0","0","0","1","0","-1","0","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-1","0","-1","1","0","0","1","1","1","0","1","0","1","0","0"],["0","0","0","0","0","0","1","0","1","-1","0","0","0","0","1","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","-2","1","-1","2","1","-1","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","-2","2","-2","0","-1","0","0","2","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","-1","1","0","0","0","0","-1","0","1","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","-1","0","-1","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","1","-1","-1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","-1","1","0","1","0","0","-1","-1","0","-1","1","-1","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"5bba117b-567d-47ca-abac-41a5b440b750","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","1","-1","0","-1","-1","0","-1","0","-1","0","1"],["0","0","0","0","0","0","-2","2","-1","2","0","0","1","-1","-2","-1","1","-1","1","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","0","1","0","0","-1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","-1","0","0","0","1","0","-1","0","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-1","0","-1","1","0","0","1","1","1","0","1","0","1","0","0"],["0","0","0","0","0","0","1","0","1","-1","0","0","0","0","1","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","-2","1","-1","2","1","-1","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","-2","2","-2","0","-1","0","0","2","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","-1","1","0","0","0","0","-1","0","1","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","-1","0","-1","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","1","-1","-1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","-1","1","0","1","0","0","-1","-1","0","-1","1","-1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"fc143f88-4bf5-4488-bc9e-2b92be63cbbe","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["1","1","-1","0","0","0"],["1","0","0","-1","0","0"],["1","0","0","0","-1","0"],["1","1","0","0","0","-1"]],"order":"2"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"5bba117b-567d-47ca-abac-41a5b440b750"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"5bba117b-567d-47ca-abac-41a5b440b750"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"5bba117b-567d-47ca-abac-41a5b440b750","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","1","-1","0","-1","-1","0","-1","0","-1","0","1"],["0","0","0","0","0","0","-2","2","-1","2","0","0","1","-1","-2","-1","1","-1","1","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","0","1","0","0","-1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","-1","0","0","0","1","0","-1","0","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-1","0","-1","1","0","0","1","1","1","0","1","0","1","0","0"],["0","0","0","0","0","0","1","0","1","-1","0","0","0","0","1","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","-2","1","-1","2","1","-1","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","-2","2","-2","0","-1","0","0","2","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","-1","1","0","0","0","0","-1","0","1","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","-1","0","-1","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","1","-1","-1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","-1","1","0","1","0","0","-1","-1","0","-1","1","-1","0","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"5bba117b-567d-47ca-abac-41a5b440b750","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","1","-1","0","-1","-1","0","-1","0","-1","0","1"],["0","0","0","0","0","0","-2","2","-1","2","0","0","1","-1","-2","-1","1","-1","1","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","0","1","0","0","-1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","-1","0","0","0","1","0","-1","0","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-1","0","-1","1","0","0","1","1","1","0","1","0","1","0","0"],["0","0","0","0","0","0","1","0","1","-1","0","0","0","0","1","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","1","0","0","0","-1","0","0","0","0","0","-1","0","0","0","0","-1"],["0","0","0","0","0","0","-2","1","-1","2","1","-1","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","-2","2","-2","0","-1","0","0","2","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","-1","1","0","0","0","0","-1","0","1","0"],["0","0","0","0","0","0","-2","1","-1","2","1","0","1","0","-1","0","2","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","-1","0","-1","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","1","-1","-1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","1","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","-1","2","-1","1","0","1","0","0","-1","-1","0","-1","1","-1","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"4fa2852b-3512-4338-86d4-380db887a51a","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","0","1","1","-1","0","-1","-1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","1","1","-1","0","1","-1","0","0","0","0","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","-1","-1","1"],["0","0","0","0","0","0","-1","0","-1","1","1","-1","0","0","-1","0","0","1","1","0","-1","1"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-1","0","-1","0","0","1","1","0","1","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","-1","0","0","1","1","0","0","0","1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","1","0","-1","0","1","-1","1","-1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","1","1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","0","0","1","1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","0","-1","0","1","1"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"4fa2852b-3512-4338-86d4-380db887a51a","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","0","1","1","-1","0","-1","-1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","1","1","-1","0","1","-1","0","0","0","0","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","-1","-1","1"],["0","0","0","0","0","0","-1","0","-1","1","1","-1","0","0","-1","0","0","1","1","0","-1","1"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-1","0","-1","0","0","1","1","0","1","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","-1","0","0","1","1","0","0","0","1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","1","0","-1","0","1","-1","1","-1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","1","1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","0","0","1","1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","0","-1","0","1","1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"25f88589-ca4c-4e1f-b3dd-48a5dd162a8d","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","1","-1","0","0","0"],["1","0","0","-1","0","0"],["1","1","0","0","-1","0"],["0","0","0","0","0","-1"]],"order":"2"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"4fa2852b-3512-4338-86d4-380db887a51a"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"4fa2852b-3512-4338-86d4-380db887a51a"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"4fa2852b-3512-4338-86d4-380db887a51a","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","0","1","1","-1","0","-1","-1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","1","1","-1","0","1","-1","0","0","0","0","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","-1","-1","1"],["0","0","0","0","0","0","-1","0","-1","1","1","-1","0","0","-1","0","0","1","1","0","-1","1"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-1","0","-1","0","0","1","1","0","1","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","-1","0","0","1","1","0","0","0","1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","1","0","-1","0","1","-1","1","-1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","1","1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","0","0","1","1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","0","-1","0","1","1"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"4fa2852b-3512-4338-86d4-380db887a51a","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","0","1","1","-1","0","-1","-1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","1","1","-1","0","1","-1","0","0","0","0","-1","-1","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","-1","0","1"],["0","0","0","0","0","0","-2","1","-1","2","1","0","0","0","-1","0","1","0","1","-1","-1","1"],["0","0","0","0","0","0","-1","0","-1","1","1","-1","0","0","-1","0","0","1","1","0","-1","1"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-1","0","-1","0","0","1","1","0","1","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","0","-1","0","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","-1","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","-1","0","0","1","1","0","0","0","1","0","-1"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","1","0","-1","0","1","-1","1","-1","0","0"],["0","0","0","0","0","0","1","0","0","-1","0","1","0","1","1","0","0","0","0","0","1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","1","1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","-1","0","0","1","1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","1","-1","0","0","0","0","0","-1","0","1","1"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"f5c1301c-c811-489a-8109-dba3ff7115b9","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","-1","0","1","1","-2","0","0","0","1","2","1","0","1","-1","1"],["0","0","0","0","0","0","-1","0","0","1","1","-1","0","1","0","1","1","1","0","0","-1","0"],["0","0","0","0","0","0","2","-2","1","-2","-1","0","-1","0","1","0","-1","0","-2","1","1","0"],["0","0","0","0","0","0","0","-2","1","-1","0","-1","-1","0","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","0","1","0","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","1","0","-1","0","1","1","0","0","0","0","0","0","0","1","-1"],["0","0","0","0","0","0","1","0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","0","1","1","0","-1","0","0","0","1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","1","0","0","-1","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","1","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","-1","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","0","1","1","1","1","1","-1","1","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"f5c1301c-c811-489a-8109-dba3ff7115b9","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","-1","0","1","1","-2","0","0","0","1","2","1","0","1","-1","1"],["0","0","0","0","0","0","-1","0","0","1","1","-1","0","1","0","1","1","1","0","0","-1","0"],["0","0","0","0","0","0","2","-2","1","-2","-1","0","-1","0","1","0","-1","0","-2","1","1","0"],["0","0","0","0","0","0","0","-2","1","-1","0","-1","-1","0","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","0","1","0","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","1","0","-1","0","1","1","0","0","0","0","0","0","0","1","-1"],["0","0","0","0","0","0","1","0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","0","1","1","0","-1","0","0","0","1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","1","0","0","-1","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","1","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","-1","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","0","1","1","1","1","1","-1","1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"04dfffc1-3684-4856-aaf5-e9d86a04de23","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0"],["-1","1","0","0","0","0"],["-1","1","0","1","0","0"],["0","1","-1","-1","0","0"],["-2","2","0","0","0","1"],["0","2","0","0","-1","-1"]],"order":"3"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"f5c1301c-c811-489a-8109-dba3ff7115b9"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"f5c1301c-c811-489a-8109-dba3ff7115b9"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"f5c1301c-c811-489a-8109-dba3ff7115b9","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","-1","0","1","1","-2","0","0","0","1","2","1","0","1","-1","1"],["0","0","0","0","0","0","-1","0","0","1","1","-1","0","1","0","1","1","1","0","0","-1","0"],["0","0","0","0","0","0","2","-2","1","-2","-1","0","-1","0","1","0","-1","0","-2","1","1","0"],["0","0","0","0","0","0","0","-2","1","-1","0","-1","-1","0","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","0","1","0","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","1","0","-1","0","1","1","0","0","0","0","0","0","0","1","-1"],["0","0","0","0","0","0","1","0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","0","1","1","0","-1","0","0","0","1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","1","0","0","-1","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","1","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","-1","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","0","1","1","1","1","1","-1","1","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"f5c1301c-c811-489a-8109-dba3ff7115b9","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","-1","0","1","1","-2","0","0","0","1","2","1","0","1","-1","1"],["0","0","0","0","0","0","-1","0","0","1","1","-1","0","1","0","1","1","1","0","0","-1","0"],["0","0","0","0","0","0","2","-2","1","-2","-1","0","-1","0","1","0","-1","0","-2","1","1","0"],["0","0","0","0","0","0","0","-2","1","-1","0","-1","-1","0","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1"],["0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","0","1","0","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","1","1","0","-1","0","1","1","0","0","0","0","0","0","0","1","-1"],["0","0","0","0","0","0","1","0","0","0","0","0","1","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","0","1","1","0","-1","0","0","0","1","1","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","0","0","-1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","1","0","0","-1","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","-1","0","0","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","1","1","0","0","-1","1","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","-1","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","0","1","1","1","1","1","-1","1","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"69070566-aa18-4e49-bf7c-7cf735e6025e","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-3","0","-1","0","-1","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","-1"],["0","0","0","0","0","0","0","1","0","0","0","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","0","0","-1","-1","-1","0","-1","1","-1"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","-1","-1","-1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","-1","0","-1","1","0","-1","1","1","1","0","0","0","1","0","1"],["0","0","0","0","0","0","0","0","0","-1","2","0","0","1","0","1","1","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","1","0","0","0","-1","1","1","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"69070566-aa18-4e49-bf7c-7cf735e6025e","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-3","0","-1","0","-1","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","-1"],["0","0","0","0","0","0","0","1","0","0","0","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","0","0","-1","-1","-1","0","-1","1","-1"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","-1","-1","-1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","-1","0","-1","1","0","-1","1","1","1","0","0","0","1","0","1"],["0","0","0","0","0","0","0","0","0","-1","2","0","0","1","0","1","1","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","1","0","0","0","-1","1","1","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"fc93252a-4ba8-4254-bd60-1c241921a50c","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0"],["-1","-1","0","0","0","0"],["0","0","-1","3","0","0"],["0","0","-1","2","0","0"],["0","0","-1","1","0","1"],["0","-1","-1","2","-1","1"]],"order":"6"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"69070566-aa18-4e49-bf7c-7cf735e6025e"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"69070566-aa18-4e49-bf7c-7cf735e6025e"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"69070566-aa18-4e49-bf7c-7cf735e6025e","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-3","0","-1","0","-1","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","-1"],["0","0","0","0","0","0","0","1","0","0","0","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","0","0","-1","-1","-1","0","-1","1","-1"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","-1","-1","-1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","-1","0","-1","1","0","-1","1","1","1","0","0","0","1","0","1"],["0","0","0","0","0","0","0","0","0","-1","2","0","0","1","0","1","1","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","1","0","0","0","-1","1","1","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"]],"order":"6"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"69070566-aa18-4e49-bf7c-7cf735e6025e","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","-1","2","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","1"],["0","0","0","0","0","0","1","-3","0","-1","0","-1","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","-1"],["0","0","0","0","0","0","0","1","0","0","0","1","1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","1","0","0","0","-1","0","0","-1","1","0"],["0","0","0","0","0","0","0","1","1","-1","1","0","0","0","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","0","0","-1","-1","-1","0","-1","1","-1"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","-1","0","-1","0","-1","0","0","0","-1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-1","1","1","1","0","1","-1","1","0","1"],["0","0","0","0","0","0","-1","0","0","1","0","-1","0","-1","-1","-1","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","-1","0","-1","1","0","-1","1","1","1","0","0","0","1","0","1"],["0","0","0","0","0","0","0","0","0","-1","2","0","0","1","0","1","1","1","0","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","1","0","0","0","-1","1","1","0","1","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","0","1","1","0","-1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","1","-1","0","0","0","0","0","1","1","1","0","0","0","0","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"b3b990ec-58ce-4167-b18e-20541a4973be","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","0","0","1","0","0","-1","-1","-1","-1","1","-1","0","0","-1","1"],["0","0","0","0","0","0","0","0","0","-1","-1","1","-1","-1","0","-2","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","-1","1","1","1","0","0","-1","0","0","1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-2","1","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","-1","1","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","1","2","0","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","1","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","0","0","0","0","1","0","0","-1"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","0","1","-2","0","1","-1","1","1","1","-1","0","-1","0","2","0"],["0","0","0","0","0","0","-1","0","1","0","1","-1","0","1","1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-2","0","-1","-1","0","1","0","-1","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","1","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","-1","-1","0","-1","0","-1","-1","0","0","1"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"b3b990ec-58ce-4167-b18e-20541a4973be","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","0","0","1","0","0","-1","-1","-1","-1","1","-1","0","0","-1","1"],["0","0","0","0","0","0","0","0","0","-1","-1","1","-1","-1","0","-2","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","-1","1","1","1","0","0","-1","0","0","1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-2","1","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","-1","1","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","1","2","0","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","1","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","0","0","0","0","1","0","0","-1"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","0","1","-2","0","1","-1","1","1","1","-1","0","-1","0","2","0"],["0","0","0","0","0","0","-1","0","1","0","1","-1","0","1","1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-2","0","-1","-1","0","1","0","-1","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","1","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","-1","-1","0","-1","0","-1","-1","0","0","1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"0f2f0740-7fe1-4c17-aeb8-8987b8220c21","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0"],["-1","1","0","0","0","0"],["0","0","0","1","0","0"],["0","0","-1","1","0","0"],["0","0","0","0","0","1"],["0","0","0","0","-1","1"]],"order":"6"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"b3b990ec-58ce-4167-b18e-20541a4973be"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"b3b990ec-58ce-4167-b18e-20541a4973be"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"b3b990ec-58ce-4167-b18e-20541a4973be","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","0","0","1","0","0","-1","-1","-1","-1","1","-1","0","0","-1","1"],["0","0","0","0","0","0","0","0","0","-1","-1","1","-1","-1","0","-2","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","-1","1","1","1","0","0","-1","0","0","1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-2","1","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","-1","1","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","1","2","0","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","1","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","0","0","0","0","1","0","0","-1"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","0","1","-2","0","1","-1","1","1","1","-1","0","-1","0","2","0"],["0","0","0","0","0","0","-1","0","1","0","1","-1","0","1","1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-2","0","-1","-1","0","1","0","-1","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","1","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","-1","-1","0","-1","0","-1","-1","0","0","1"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"b3b990ec-58ce-4167-b18e-20541a4973be","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-2","0","0","1","0","0","-1","-1","-1","-1","1","-1","0","0","-1","1"],["0","0","0","0","0","0","0","0","0","-1","-1","1","-1","-1","0","-2","-1","-1","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","-1","1","1","1","0","0","-1","0","0","1"],["0","0","0","0","0","0","1","-2","1","-2","1","0","-2","1","1","1","0","0","-1","1","0","1"],["0","0","0","0","0","0","-1","0","-1","1","1","0","0","0","-1","0","1","0","1","0","-1","1"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","1","2","0","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","1","-1","-1","1","-1","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","-1","0","0","0","1","0","-1","0","-1","0","0","0"],["0","0","0","0","0","0","1","-1","1","-2","0","0","-1","0","1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","1","-1","1","0","0","1","0","0","0","0","0","1","0","0","-1"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","0","1","-2","0","1","-1","1","1","1","-1","0","-1","0","2","0"],["0","0","0","0","0","0","-1","0","1","0","1","-1","0","1","1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","1","-2","1","-2","0","-1","-1","0","1","0","-1","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","1","0","1","1","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","-1","-1","0","-1","0","-1","-1","0","0","1"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dc6a360e-3c95-49e5-8ebb-57e7e09209e6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","0","0","1","0","1","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","1","0","-1","0","1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-1","1","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-2","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","-2","2","-1","0","0","0","0","0","1","-1","1","1","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","0","2","-1","-1","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-2","1","0","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","2","-2","1","-1","-1","0","0","0","-1","1","-1","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","-1","2","-2","-1","0","1","0","-1","0"],["0","0","0","0","0","0","0","2","-1","2","0","1","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","-2","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","1","-1","1","1","0","0","0","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dc6a360e-3c95-49e5-8ebb-57e7e09209e6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","0","0","1","0","1","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","1","0","-1","0","1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-1","1","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-2","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","-2","2","-1","0","0","0","0","0","1","-1","1","1","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","0","2","-1","-1","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-2","1","0","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","2","-2","1","-1","-1","0","0","0","-1","1","-1","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","-1","2","-2","-1","0","1","0","-1","0"],["0","0","0","0","0","0","0","2","-1","2","0","1","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","-2","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","1","-1","1","1","0","0","0","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"1643aad4-5b65-4f71-8625-be3ac50243f9","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0"],["0","-1","0","0","0","0"],["1","0","-1","0","0","0"],["0","0","0","-1","0","0"],["1","0","0","0","-1","0"],["1","0","0","0","0","-1"]],"order":"2"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"27399273-b357-4aa4-89c5-acaaf2c9c3ef","ambient_space":"dc6a360e-3c95-49e5-8ebb-57e7e09209e6"}},{"name":"ZZLat","params":{"basis":"807706b8-ea5c-48c8-9897-f3a819542a87","ambient_space":"dc6a360e-3c95-49e5-8ebb-57e7e09209e6"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dc6a360e-3c95-49e5-8ebb-57e7e09209e6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","0","0","1","0","1","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","1","0","-1","0","1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-1","1","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-2","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","-2","2","-1","0","0","0","0","0","1","-1","1","1","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","0","2","-1","-1","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-2","1","0","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","2","-2","1","-1","-1","0","0","0","-1","1","-1","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","-1","2","-2","-1","0","1","0","-1","0"],["0","0","0","0","0","0","0","2","-1","2","0","1","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","-2","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","1","-1","1","1","0","0","0","0","0"]],"order":"6"}},"basis":"807706b8-ea5c-48c8-9897-f3a819542a87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dc6a360e-3c95-49e5-8ebb-57e7e09209e6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","1","0","0","1","0","1","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","1","0","-1","0","1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-1","1","0","0","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","1","-2","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","0","-1","1","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","-2","2","-1","0","0","0","0","0","1","-1","1","1","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","0","2","-1","-1","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-2","1","0","0","0","1","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","2","-2","1","-1","-1","0","0","0","-1","1","-1","-1","0"],["0","0","0","0","0","0","-1","-1","0","0","-1","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","-1","2","-1","2","0","1","0","-1","2","-2","-1","0","1","0","-1","0"],["0","0","0","0","0","0","0","2","-1","2","0","1","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","1","-1","1","-2","1","0","-1","1","-2","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","0","0","-1","0","0","1","-1","1","1","0","0","0","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","2","-1","1","0","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","0","1","-1","1","0","1","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","0","0","0","-1","1","-2","2","-1","0","0","-1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","-1","0","0","-1","1","1","0","0","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","1","0","-1","1","-1","0","0","1","0","0","0"],["0","0","0","0","0","0","1","-1","1","0","-1","0","1","1","0","1","0","1","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-2","1","-1","-1","0","-2","1","1","0","-1","1","1","0"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","-2","1","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","0","-1","0","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","-2","3","-1","1","0","-1","2","-1","-1","-1","1","-1","-2","0"],["0","0","0","0","0","0","0","1","0","2","-1","1","1","1","1","0","0","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","1","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-3","2","-1","-1","0","-1","0","0","0","-1","1","2","0"],["0","0","0","0","0","0","1","-2","2","-2","1","-1","0","1","-2","1","1","0","-1","0","1","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","2","-1","1","0","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","0","1","-1","1","0","1","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","0","0","0","-1","1","-2","2","-1","0","0","-1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","-1","0","0","-1","1","1","0","0","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","1","0","-1","1","-1","0","0","1","0","0","0"],["0","0","0","0","0","0","1","-1","1","0","-1","0","1","1","0","1","0","1","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-2","1","-1","-1","0","-2","1","1","0","-1","1","1","0"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","-2","1","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","0","-1","0","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","-2","3","-1","1","0","-1","2","-1","-1","-1","1","-1","-2","0"],["0","0","0","0","0","0","0","1","0","2","-1","1","1","1","1","0","0","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","1","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-3","2","-1","-1","0","-1","0","0","0","-1","1","2","0"],["0","0","0","0","0","0","1","-2","2","-2","1","-1","0","1","-2","1","1","0","-1","0","1","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"c0364e41-db6c-4a87-a965-657816c8b8dc","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0"],["-1","-1","0","0","0","0"],["0","0","0","1","0","0"],["0","0","-1","-1","0","0"],["0","0","0","0","0","1"],["0","0","0","0","-1","-1"]],"order":"3"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","2","-1","1","0","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","0","1","-1","1","0","1","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","0","0","0","-1","1","-2","2","-1","0","0","-1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","-1","0","0","-1","1","1","0","0","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","1","0","-1","1","-1","0","0","1","0","0","0"],["0","0","0","0","0","0","1","-1","1","0","-1","0","1","1","0","1","0","1","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-2","1","-1","-1","0","-2","1","1","0","-1","1","1","0"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","-2","1","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","0","-1","0","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","-2","3","-1","1","0","-1","2","-1","-1","-1","1","-1","-2","0"],["0","0","0","0","0","0","0","1","0","2","-1","1","1","1","1","0","0","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","1","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-3","2","-1","-1","0","-1","0","0","0","-1","1","2","0"],["0","0","0","0","0","0","1","-2","2","-2","1","-1","0","1","-2","1","1","0","-1","0","1","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","2","-1","1","0","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","1","0","0","1","-1","1","0","1","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","-1","0","-1","0","0","0","-1","1","1","-1"],["0","0","0","0","0","0","0","-1","1","-2","2","-1","0","0","-1","0","0","0","-1","1","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","-1","0","0","-1","1","1","0","0","0","1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","1","0","-1","1","-1","0","0","1","0","0","0"],["0","0","0","0","0","0","1","-1","1","0","-1","0","1","1","0","1","0","1","0","-1","0","1"],["0","0","0","0","0","0","1","-1","1","-2","1","-1","-1","0","-2","1","1","0","-1","1","1","0"],["0","0","0","0","0","0","1","-1","1","-1","1","-1","0","1","-2","1","1","0","-1","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","0","-1","0","1","-1","1","1","0","-1","0","0","0"],["0","0","0","0","0","0","-1","2","-2","3","-1","1","0","-1","2","-1","-1","-1","1","-1","-2","0"],["0","0","0","0","0","0","0","1","0","2","-1","1","1","1","1","0","0","1","0","-1","-1","0"],["0","0","0","0","0","0","1","-1","1","-1","0","0","0","0","-1","0","0","1","0","0","1","1"],["0","0","0","0","0","0","1","-1","1","-3","2","-1","-1","0","-1","0","0","0","-1","1","2","0"],["0","0","0","0","0","0","1","-2","2","-2","1","-1","0","1","-2","1","1","0","-1","0","1","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"88799313-7bd6-4c4c-a7a9-bf2cf1421b76","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","0","0","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","0","1","-1","1","0","1","0","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-2","0","0","-1","0","-1","0","-1","0","0","0","1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","0","-1","1","0","0","0","0","1","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","0","-1","0","1","0","-1","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","-1","1","-1","0","0","0","1","-1","-1"],["0","0","0","0","0","0","-1","0","-1","2","-2","0","1","0","1","1","0","0","1","-1","-1","0"],["0","0","0","0","0","0","1","0","-1","1","-1","1","-1","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","1","-1","1","-1","-1","0","0","-1","-1","1","-1","0","0"]],"order":"12"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"88799313-7bd6-4c4c-a7a9-bf2cf1421b76","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","0","0","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","0","1","-1","1","0","1","0","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-2","0","0","-1","0","-1","0","-1","0","0","0","1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","0","-1","1","0","0","0","0","1","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","0","-1","0","1","0","-1","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","-1","1","-1","0","0","0","1","-1","-1"],["0","0","0","0","0","0","-1","0","-1","2","-2","0","1","0","1","1","0","0","1","-1","-1","0"],["0","0","0","0","0","0","1","0","-1","1","-1","1","-1","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","1","-1","1","-1","-1","0","0","-1","-1","1","-1","0","0"]],"order":"12"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"00e14838-3f59-4db1-b713-c48bd4df8f4c","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0"],["-1","2","0","0","0","0"],["0","0","-1","3","0","0"],["0","0","-1","2","0","0"],["0","0","-1","2","0","1"],["0","0","0","1","-1","1"]],"order":"6"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"88799313-7bd6-4c4c-a7a9-bf2cf1421b76"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"88799313-7bd6-4c4c-a7a9-bf2cf1421b76"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"88799313-7bd6-4c4c-a7a9-bf2cf1421b76","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","0","0","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","0","1","-1","1","0","1","0","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-2","0","0","-1","0","-1","0","-1","0","0","0","1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","0","-1","1","0","0","0","0","1","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","0","-1","0","1","0","-1","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","-1","1","-1","0","0","0","1","-1","-1"],["0","0","0","0","0","0","-1","0","-1","2","-2","0","1","0","1","1","0","0","1","-1","-1","0"],["0","0","0","0","0","0","1","0","-1","1","-1","1","-1","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","1","-1","1","-1","-1","0","0","-1","-1","1","-1","0","0"]],"order":"12"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"88799313-7bd6-4c4c-a7a9-bf2cf1421b76","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","2","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","1","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","0","0","0","0","1","0","0","0","0","0","-1","-1"],["0","0","0","0","0","0","0","0","0","1","-1","1","0","1","0","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","-1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","-2","0","0","-1","0","-1","0","-1","0","0","0","1","1"],["0","0","0","0","0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","1","-1","1","0","0","0","-1","1","0","0","0","0","1","-1","-1"],["0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","-1","0","1","-1","0","1"],["0","0","0","0","0","0","0","1","-1","0","0","1","-1","-1","0","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","1","-1","1","-1","1","0","-1","0","1","0","-1","1","0","0"],["0","0","0","0","0","0","-1","1","0","1","0","0","0","-1","1","-1","0","0","0","1","-1","-1"],["0","0","0","0","0","0","-1","0","-1","2","-2","0","1","0","1","1","0","0","1","-1","-1","0"],["0","0","0","0","0","0","1","0","-1","1","-1","1","-1","0","0","0","0","-1","1","-1","0","0"],["0","0","0","0","0","0","0","1","-2","1","-1","1","-1","-1","0","0","-1","-1","1","-1","0","0"]],"order":"12"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","0","0","0","0","-1","0","-1","0","0","0","-1","0","0","-1","0"],["0","0","0","0","0","0","2","1","-1","0","1","0","-1","0","1","1","1","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","2","2","-2","0","0","2","-1","1","1","1","1","1","-1","1","1","0"],["0","0","0","0","0","0","-1","-1","1","0","0","-1","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","1","0","0","0","1","-1","0","1","0"],["0","0","0","0","0","0","2","2","-1","0","0","2","-1","2","1","1","1","1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","0","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","4","3","-2","0","0","2","-2","3","1","2","2","2","-1","1","1","1"],["0","0","0","0","0","0","-1","-1","1","1","0","-2","1","-2","-1","-1","-1","-1","1","0","0","-1"],["0","0","0","0","0","0","-5","-4","2","0","0","-3","1","-3","-2","-2","-2","-2","1","-1","-2","-1"],["0","0","0","0","0","0","-2","-1","1","1","1","-2","0","-1","-1","-1","0","-1","1","0","-1","0"],["0","0","0","0","0","0","1","1","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","0","1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","1"]],"order":"10"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","0","0","0","0","-1","0","-1","0","0","0","-1","0","0","-1","0"],["0","0","0","0","0","0","2","1","-1","0","1","0","-1","0","1","1","1","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","2","2","-2","0","0","2","-1","1","1","1","1","1","-1","1","1","0"],["0","0","0","0","0","0","-1","-1","1","0","0","-1","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","1","0","0","0","1","-1","0","1","0"],["0","0","0","0","0","0","2","2","-1","0","0","2","-1","2","1","1","1","1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","0","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","4","3","-2","0","0","2","-2","3","1","2","2","2","-1","1","1","1"],["0","0","0","0","0","0","-1","-1","1","1","0","-2","1","-2","-1","-1","-1","-1","1","0","0","-1"],["0","0","0","0","0","0","-5","-4","2","0","0","-3","1","-3","-2","-2","-2","-2","1","-1","-2","-1"],["0","0","0","0","0","0","-2","-1","1","1","1","-2","0","-1","-1","-1","0","-1","1","0","-1","0"],["0","0","0","0","0","0","1","1","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","0","1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","1"]],"order":"10"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"a43b6a3f-9bf7-4e64-aaa4-616d9cc4d1ea","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","1","-1","0","0","0"],["0","0","0","-1","0","0"],["1","1","0","0","-1","0"],["0","1","0","0","0","-1"]],"order":"2"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","0","0","0","0","-1","0","-1","0","0","0","-1","0","0","-1","0"],["0","0","0","0","0","0","2","1","-1","0","1","0","-1","0","1","1","1","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","2","2","-2","0","0","2","-1","1","1","1","1","1","-1","1","1","0"],["0","0","0","0","0","0","-1","-1","1","0","0","-1","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","1","0","0","0","1","-1","0","1","0"],["0","0","0","0","0","0","2","2","-1","0","0","2","-1","2","1","1","1","1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","0","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","4","3","-2","0","0","2","-2","3","1","2","2","2","-1","1","1","1"],["0","0","0","0","0","0","-1","-1","1","1","0","-2","1","-2","-1","-1","-1","-1","1","0","0","-1"],["0","0","0","0","0","0","-5","-4","2","0","0","-3","1","-3","-2","-2","-2","-2","1","-1","-2","-1"],["0","0","0","0","0","0","-2","-1","1","1","1","-2","0","-1","-1","-1","0","-1","1","0","-1","0"],["0","0","0","0","0","0","1","1","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","0","1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","1"]],"order":"10"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","0","0","0","0","-1","0","-1","0","0","0","-1","0","0","-1","0"],["0","0","0","0","0","0","2","1","-1","0","1","0","-1","0","1","1","1","1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","2","2","-2","0","0","2","-1","1","1","1","1","1","-1","1","1","0"],["0","0","0","0","0","0","-1","-1","1","0","0","-1","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","-1","1","0","1","0","0","0","1","-1","0","1","0"],["0","0","0","0","0","0","2","2","-1","0","0","2","-1","2","1","1","1","1","-1","0","1","0"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","0","0","0","0","0","1","0","-1","0"],["0","0","0","0","0","0","4","3","-2","0","0","2","-2","3","1","2","2","2","-1","1","1","1"],["0","0","0","0","0","0","-1","-1","1","1","0","-2","1","-2","-1","-1","-1","-1","1","0","0","-1"],["0","0","0","0","0","0","-5","-4","2","0","0","-3","1","-3","-2","-2","-2","-2","1","-1","-2","-1"],["0","0","0","0","0","0","-2","-1","1","1","1","-2","0","-1","-1","-1","0","-1","1","0","-1","0"],["0","0","0","0","0","0","1","1","0","0","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","0","1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","1"]],"order":"10"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"759fef07-3dfb-4018-8e67-70f40ba3940d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","1","0","-1","0","0","0","-1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","1","1","1","-1","1","0","0","1","1","0","1","1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","-1","-1","-1","0","-1","0","1","1","0","-1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","-2","1","0","0","0","0","0","-1","-1","-1","0","1","0","0","0"],["0","0","0","0","0","0","-2","-2","1","0","0","-1","0","-1","-1","-1","-1","-1","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","1","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","1","-1","0","1","1","-1","1","0","1","1","1","0","1","0","1"],["0","0","0","0","0","0","1","1","1","-2","-1","1","1","1","1","0","0","0","-1","-1","0","1"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","-1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","0","-1","1","-1","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","-3","-2","2","0","0","-2","2","-2","-1","-2","-1","-2","1","-1","-1","0"],["0","0","0","0","0","0","2","2","-1","0","0","0","0","1","1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","1","-1","1","1","0","0","1","1","0","1","0","0","0","0","0"]],"order":"6"}},"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"759fef07-3dfb-4018-8e67-70f40ba3940d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","1","0","-1","0","0","0","-1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","1","1","1","-1","1","0","0","1","1","0","1","1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","-1","-1","-1","0","-1","0","1","1","0","-1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","-2","1","0","0","0","0","0","-1","-1","-1","0","1","0","0","0"],["0","0","0","0","0","0","-2","-2","1","0","0","-1","0","-1","-1","-1","-1","-1","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","1","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","1","-1","0","1","1","-1","1","0","1","1","1","0","1","0","1"],["0","0","0","0","0","0","1","1","1","-2","-1","1","1","1","1","0","0","0","-1","-1","0","1"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","-1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","0","-1","1","-1","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","-3","-2","2","0","0","-2","2","-2","-1","-2","-1","-2","1","-1","-1","0"],["0","0","0","0","0","0","2","2","-1","0","0","0","0","1","1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","1","-1","1","1","0","0","1","1","0","1","0","0","0","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"5fcf2495-d149-4f19-89ca-42420aa4d318","isom":"732b88c4-5d76-48dc-bf84-8db62a797ff4","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0"],["-1","1","0","0","0","0"],["0","0","-2","3","0","0"],["0","0","-1","1","0","0"],["-2","2","0","0","0","1"],["0","2","0","0","-1","-1"]],"order":"3"}},"basis":"732b88c4-5d76-48dc-bf84-8db62a797ff4"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"759fef07-3dfb-4018-8e67-70f40ba3940d"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"759fef07-3dfb-4018-8e67-70f40ba3940d"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"759fef07-3dfb-4018-8e67-70f40ba3940d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","1","0","-1","0","0","0","-1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","1","1","1","-1","1","0","0","1","1","0","1","1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","-1","-1","-1","0","-1","0","1","1","0","-1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","-2","1","0","0","0","0","0","-1","-1","-1","0","1","0","0","0"],["0","0","0","0","0","0","-2","-2","1","0","0","-1","0","-1","-1","-1","-1","-1","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","1","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","1","-1","0","1","1","-1","1","0","1","1","1","0","1","0","1"],["0","0","0","0","0","0","1","1","1","-2","-1","1","1","1","1","0","0","0","-1","-1","0","1"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","-1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","0","-1","1","-1","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","-3","-2","2","0","0","-2","2","-2","-1","-2","-1","-2","1","-1","-1","0"],["0","0","0","0","0","0","2","2","-1","0","0","0","0","1","1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","1","-1","1","1","0","0","1","1","0","1","0","0","0","0","0"]],"order":"6"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"759fef07-3dfb-4018-8e67-70f40ba3940d","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-1","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","2","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","0","-1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","-1","-1","1","0","-1","0","0","0","-1","-1","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","1","0","0","0","0","0","-1"],["0","0","0","0","0","0","0","0","0","0","0","0","0","-1","-1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","1","-1","1","1","1","-1","1","0","0","1","1","0","1","1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","-1","-1","-1","0","-1","0","1","1","0","-1"],["0","0","0","0","0","0","1","0","0","0","0","1","0","0","0","0","0","1","0","0","1","0"],["0","0","0","0","0","0","-1","-2","1","0","0","0","0","0","-1","-1","-1","0","1","0","0","0"],["0","0","0","0","0","0","-2","-2","1","0","0","-1","0","-1","-1","-1","-1","-1","1","0","-1","0"],["0","0","0","0","0","0","0","1","0","1","1","-1","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","2","1","-1","0","1","1","-1","1","0","1","1","1","0","1","0","1"],["0","0","0","0","0","0","1","1","1","-2","-1","1","1","1","1","0","0","0","-1","-1","0","1"],["0","0","0","0","0","0","-1","-1","0","0","1","-1","0","-1","0","0","0","0","0","0","0","-1"],["0","0","0","0","0","0","-1","-1","1","-1","0","-1","1","-1","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","-3","-2","2","0","0","-2","2","-2","-1","-2","-1","-2","1","-1","-1","0"],["0","0","0","0","0","0","2","2","-1","0","0","0","0","1","1","1","1","0","0","0","0","1"],["0","0","0","0","0","0","0","1","-1","1","1","0","0","1","1","0","1","0","0","0","0","0"]],"order":"6"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}},{"name":"NamedTuple","params":{"names":["case_index","case_name","candidate_orders","elapsed_seconds","number_of_results","results"],"tuple_params":["Base.Int","String",{"name":"Tuple","params":["Base.Int","Base.Int","Base.Int","Base.Int"]},"Float64","Base.Int",{"name":"Tuple","params":[{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e3a40671-2fb0-4c41-a83c-6b9d5d73b853","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","1","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","0","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","-1","0","1","0","0","-1"]],"order":"2"}},"basis":"ec2f718c-c46c-4a6a-8969-8731c6737098"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e3a40671-2fb0-4c41-a83c-6b9d5d73b853","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","1","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","0","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","-1","0","1","0","0","-1"]],"order":"2"}},"basis":"4db423fd-5a1b-4319-9fe8-9dbe2929457e"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"d1e47f48-e9b9-4c9b-a289-caa97fc94e60","isom":"f739b79c-8de3-47d2-9939-91bac39477ef","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0"],["0","-1","0","0","0","0","0"],["1","0","-1","0","0","0","0"],["1","0","0","-1","0","0","0"],["0","0","0","0","-1","0","0"],["1","0","0","0","0","-1","0"],["1","0","0","0","0","0","-1"]],"order":"2"}},"basis":"f739b79c-8de3-47d2-9939-91bac39477ef"}},{"name":"ZZLat","params":{"basis":"9f43052a-1973-4441-b3bb-584b5b71b7dd","ambient_space":"e3a40671-2fb0-4c41-a83c-6b9d5d73b853"}},{"name":"ZZLat","params":{"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41","ambient_space":"e3a40671-2fb0-4c41-a83c-6b9d5d73b853"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e3a40671-2fb0-4c41-a83c-6b9d5d73b853","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","1","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","0","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","-1","0","1","0","0","-1"]],"order":"2"}},"basis":"285841df-fc2e-4dc6-8b9e-7b83d35fdb41"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"e3a40671-2fb0-4c41-a83c-6b9d5d73b853","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","-1","0","0","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","-1","1","0","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","1","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","-1","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","0","0","-1","0","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","0","0","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","0","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","0","1","-1","0","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","0","0","0","0","0","0","0","0","0","-1","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","-1","0","1","0","0","-1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"053f69ea-ded5-417d-8245-a2c647ed7400","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","0","-1","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","1","-1","1","-1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","0","2","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","-1","1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","-1","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","-2","1","-1","1","1","-1","0","0","-1","-1","0","-1","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","1","-1","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","0","-1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","0","-1","-1"]],"order":"2"}},"basis":"ec2f718c-c46c-4a6a-8969-8731c6737098"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"053f69ea-ded5-417d-8245-a2c647ed7400","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","0","-1","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","1","-1","1","-1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","0","2","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","-1","1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","-1","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","-2","1","-1","1","1","-1","0","0","-1","-1","0","-1","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","1","-1","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","0","-1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","0","-1","-1"]],"order":"2"}},"basis":"4db423fd-5a1b-4319-9fe8-9dbe2929457e"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"aa3dec04-63e3-414b-bc2a-de5f04361739","isom":"f739b79c-8de3-47d2-9939-91bac39477ef","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0"],["0","1","0","0","0","0","0"],["1","0","-1","0","0","0","0"],["0","0","0","-1","0","0","0"],["0","1","0","0","-1","0","0"],["0","1","0","0","0","-1","0"],["1","0","0","0","0","0","-1"]],"order":"2"}},"basis":"f739b79c-8de3-47d2-9939-91bac39477ef"}},{"name":"ZZLat","params":{"basis":"27399273-b357-4aa4-89c5-acaaf2c9c3ef","ambient_space":"053f69ea-ded5-417d-8245-a2c647ed7400"}},{"name":"ZZLat","params":{"basis":"807706b8-ea5c-48c8-9897-f3a819542a87","ambient_space":"053f69ea-ded5-417d-8245-a2c647ed7400"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"053f69ea-ded5-417d-8245-a2c647ed7400","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","0","-1","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","1","-1","1","-1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","0","2","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","-1","1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","-1","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","-2","1","-1","1","1","-1","0","0","-1","-1","0","-1","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","1","-1","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","0","-1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","0","-1","-1"]],"order":"2"}},"basis":"807706b8-ea5c-48c8-9897-f3a819542a87"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"053f69ea-ded5-417d-8245-a2c647ed7400","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","0","0","0","1","0","0","1","0","0","0"],["0","0","0","0","0","0","0","-1","0","-1","0","0","-1","0","0","0","0","0","-1","-1","0","0"],["0","0","0","0","0","0","0","0","0","-1","0","0","1","-1","1","-1","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","-1","1","-1","0","2","-1","1","-1","0","0","1","0","-1","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-1","0","0","0","0","0","0","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","-1","1","-1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","0","-1","1","0","0","0","1","1","0"],["0","0","0","0","0","0","0","0","0","0","-1","0","-1","0","-1","1","0","0","0","-1","0","0"],["0","0","0","0","0","0","0","2","-1","1","-2","-1","1","-1","1","0","0","0","1","-1","0","0"],["0","0","0","0","0","0","0","-2","1","-1","1","1","-1","0","0","-1","-1","0","-1","-1","-1","0"],["0","0","0","0","0","0","0","1","0","0","-1","-1","1","-1","1","0","0","-1","0","-1","0","0"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","1","0"],["0","0","0","0","0","0","0","-1","1","-1","1","0","0","0","0","-1","0","0","-1","0","-1","0"],["0","0","0","0","0","0","0","0","-1","1","0","1","0","0","0","0","0","0","1","0","-1","-1"]],"order":"2"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}},{"name":"NamedTuple","params":{"names":["order","dimension","number_of_data","S_in_Lambda0","T_in_Lambda0","T_action","K_in_Lambda0","P_in_Lambda0","P_action","Lambda0","group_gap_id"],"tuple_params":["Base.Int","Base.Int","Base.Int",{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"de93e5e1-9c02-4974-a9c6-b3d96bf95325","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","1","-1","0","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","1","0","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","1","0","1","0","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-2","1","-1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","1","-1","1","-1","0","-1","0","0","-1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","0","0","0","1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","0","0","-1","1","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","2","1","-1","1","-1","0","0","1","0","1","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","-1","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","1","0","0","1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-2","0","0","-1","0","0","0","-1","0","-1","-1","0"]],"order":"8"}},"basis":"ec2f718c-c46c-4a6a-8969-8731c6737098"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"de93e5e1-9c02-4974-a9c6-b3d96bf95325","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","1","-1","0","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","1","0","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","1","0","1","0","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-2","1","-1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","1","-1","1","-1","0","-1","0","0","-1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","0","0","0","1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","0","0","-1","1","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","2","1","-1","1","-1","0","0","1","0","1","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","-1","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","1","0","0","1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-2","0","0","-1","0","0","0","-1","0","-1","-1","0"]],"order":"8"}},"basis":"4db423fd-5a1b-4319-9fe8-9dbe2929457e"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"8009969d-1e89-4faf-9046-7dfb2c106803","isom":"f739b79c-8de3-47d2-9939-91bac39477ef","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0"],["0","1","0","0","0","0","0"],["0","0","1","0","0","0","0"],["0","1","1","-1","0","0","0"],["0","0","0","0","-1","0","0"],["1","0","0","0","0","-1","0"],["0","0","1","0","0","0","-1"]],"order":"2"}},"basis":"f739b79c-8de3-47d2-9939-91bac39477ef"}},{"name":"ZZLat","params":{"basis":"fe22aacb-c702-4893-8d69-be230f738ce8","ambient_space":"de93e5e1-9c02-4974-a9c6-b3d96bf95325"}},{"name":"ZZLat","params":{"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c","ambient_space":"de93e5e1-9c02-4974-a9c6-b3d96bf95325"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"de93e5e1-9c02-4974-a9c6-b3d96bf95325","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","1","-1","0","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","1","0","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","1","0","1","0","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-2","1","-1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","1","-1","1","-1","0","-1","0","0","-1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","0","0","0","1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","0","0","-1","1","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","2","1","-1","1","-1","0","0","1","0","1","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","-1","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","1","0","0","1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-2","0","0","-1","0","0","0","-1","0","-1","-1","0"]],"order":"8"}},"basis":"ba1da409-3ace-4a48-b9b6-33803e20d34c"}},{"name":"ZZLatWithIsom","params":{"ambient_space":{"_type":{"name":"QuadSpaceWithIsom","params":{"quad_space":"de93e5e1-9c02-4974-a9c6-b3d96bf95325","isom":"f0066a25-f02b-450d-893a-c11b910b7c2c","order":"Base.Int"}},"data":{"isom":[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","0","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","1","-1","0","0","0","-1","0","0","-1","0","0"],["0","0","0","0","0","0","0","1","1","0","1","0","1","0","0","-1","0","0","0","1","0","0"],["0","0","0","0","0","0","0","-1","1","0","1","0","-1","1","-1","0","0","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","-2","1","-1","1","0","0","-1","0","1","0"],["0","0","0","0","0","0","0","0","-1","1","-1","0","1","-1","1","-1","0","-1","0","0","-1","0"],["0","0","0","0","0","0","0","-1","-1","1","0","0","0","0","0","1","0","-1","0","1","0","0"],["0","0","0","0","0","0","0","-1","0","0","0","0","0","0","0","1","0","0","0","0","0","1"],["0","0","0","0","0","0","0","0","1","-1","1","0","0","0","0","-1","0","1","0","0","0","1"],["0","0","0","0","0","0","0","-1","0","0","1","1","-1","0","0","0","-1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","-1","1","0","0","-1","1","0","-1","1","0","0"],["0","0","0","0","0","0","0","-1","1","-1","2","1","-1","1","-1","0","0","1","0","1","0","0"],["0","0","0","0","0","0","0","2","0","0","-1","-1","1","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","-1","0","0","1","-1","1","-1","-1","0","1","-1","0","0"],["0","0","0","0","0","0","0","1","-1","1","-1","-1","1","0","0","0","1","0","0","1","0","0"],["0","0","0","0","0","0","0","0","-1","1","-2","0","0","-1","0","0","0","-1","0","-1","-1","0"]],"order":"8"}},"basis":"f0066a25-f02b-450d-893a-c11b910b7c2c"}},{"name":"Tuple","params":[{"name":"ZZRingElem","params":{"_type":"ZZRing"}},{"name":"ZZRingElem","params":{"_type":"ZZRing"}}]}]}}]}]}}]}]}},"data":["3","OSCAR cubic-fourfold lattice search: complete retained result objects by input case","oscar_script.jl","input.jl","2026-08-16T15:58:18.838","2026-08-16T18:41:50.003","29",[["1","3^{1+4}:2.2 — generic index 2",["6"],"164.0651409626007","0"],["2","A_6 — generic index 1",["2"],"14.390650987625122","0"],["3","L_2(7) — generic index 1",["2"],"35.351085901260376","2",[["2","0","1",[["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0"],["0","1","0"],["0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","1","1","1","1","0","1","1","0","0","1","0","1","1","1","1","1","0","0","0"],["6","0","0","1","2","0","1","6","0","4","2","6","1","6","6","0","2","3","3","1","0","0"],["1","0","0","0","1","0","0","0","0","-1","1","0","1","0","0","1","0","1","0","0","1","0"],["-25//7","0","0","0","-8//7","4//7","0","-26//7","3//7","-12//7","-9//7","-3","-3//7","-25//7","-27//7","1//7","-5//7","-16//7","-2","-4//7","-3//7","1//7"]],[["1","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","1//2","0","1//2","1//2","1//2","1//2","0","1//2","1//2","0","0","1//2","0","1//2","1//2","1//2","1//2","1//2","0","0","0"],["6//7","4//7","4//7","1//7","2//7","0","1//7","6//7","0","4//7","2//7","6//7","1//7","6//7","6//7","0","2//7","3//7","3//7","1//7","0","0"],["13//14","1//28","2//7","9//28","25//28","1//4","9//28","3//7","1//4","1//28","9//14","3//7","23//28","3//7","19//28","3//4","11//28","27//28","13//28","1//14","1//2","0"],["11//14","9//28","4//7","25//28","25//28","23//28","25//28","1//7","19//28","17//28","1//2","6//7","27//28","2//7","1//4","25//28","23//28","11//28","5//28","1//14","1//14","1//7"]],["336","208"]],["2","0","1",[["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0"],["0","1","0"],["0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","1","1","1","1","0","1","1","0","0","1","0","1","1","1","1","1","0","0","0"],["5","0","0","1","2","0","1","6","0","4","2","6","1","6","6","0","2","3","3","1","0","0"],["0","0","0","0","1","0","0","0","0","-1","1","0","1","0","0","1","0","1","0","0","1","0"],["-18//7","0","0","0","-8//7","4//7","0","-26//7","3//7","-12//7","-9//7","-3","-3//7","-25//7","-27//7","1//7","-5//7","-16//7","-2","-4//7","-3//7","1//7"]],[["1","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","1//2","0","1//2","1//2","1//2","1//2","0","1//2","1//2","0","0","1//2","0","1//2","1//2","1//2","1//2","1//2","0","0","0"],["5//7","4//7","6//7","1//7","2//7","0","1//7","6//7","0","4//7","2//7","6//7","1//7","6//7","6//7","0","2//7","3//7","3//7","1//7","0","0"],["5//14","1//28","3//7","9//28","25//28","1//4","9//28","3//7","1//4","1//28","9//14","3//7","23//28","3//7","19//28","3//4","11//28","27//28","13//28","1//14","1//2","0"],["9//14","9//28","6//7","25//28","25//28","23//28","25//28","1//7","19//28","17//28","1//2","6//7","27//28","2//7","1//4","25//28","23//28","11//28","5//28","1//14","1//14","1//7"]],["336","208"]]]],["4","S_5 — generic index 1",["2","3","6"],"5.644465923309326","0"],["5","S_5 — generic index 2",["6"],"11.070793151855469","0"],["6","M_9 — generic index 1",["3"],"28.382370948791504","2",[["3","0","2",[["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0"],["0","1","0"],["0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","1","0","1","1","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","2","2","0","1","1","0","1","1","0","1","0","0","2","1","2","1","0","0","0"],["3","0","0","0","1","1","1","1","3","3","4","0","4","4","1","1","1","0","1","1","0","0"],["1","0","0","2","0","2","2","2","1","2","0","2","2","0","0","2","0","2","0","0","1","0"],["-3//2","0","0","1//2","0","-1//2","0","0","-3//2","-3//2","-2","0","-3//2","-2","-1//2","-1//2","-1//2","1//2","-1//2","-1//2","0","1//2"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","1//2","0","0","0","1//2","0","0","1//2","0","1//2","1//2","1//2","1//2","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","2//3","0","2//3","2//3","0","1//3","1//3","0","1//3","1//3","0","1//3","0","0","2//3","1//3","2//3","1//3","0","0","0"],["1//2","1//2","5//6","0","1//6","1//6","1//6","1//6","1//2","1//2","2//3","0","2//3","2//3","1//6","1//6","1//6","0","1//6","1//6","0","0"],["1//3","2//9","1//6","8//9","2//9","2//3","17//18","7//9","1//3","17//18","1//9","5//6","17//18","1//6","1//6","8//9","1//9","8//9","1//9","0","1//3","0"],["0","1//2","1//2","1//2","1//2","0","1//2","1//2","0","0","0","0","1//2","0","0","0","0","1//2","0","0","0","1//2"]],["216","153"]],["3","0","2",[["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0"],["0","1","0"],["0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","1","0","1","1","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","2","2","0","1","1","0","1","1","0","1","0","0","2","1","2","1","0","0","0"],["3","0","0","0","1","1","1","1","3","3","4","0","4","4","1","1","1","0","1","1","0","0"],["2","0","0","2","0","2","2","2","1","2","0","2","2","0","0","2","0","2","0","0","1","0"],["-3//2","0","0","1//2","0","-1//2","0","0","-3//2","-3//2","-2","0","-3//2","-2","-1//2","-1//2","-1//2","1//2","-1//2","-1//2","0","1//2"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","1//2","0","0","0","1//2","0","0","1//2","0","1//2","1//2","1//2","1//2","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","2//3","0","2//3","2//3","0","1//3","1//3","0","1//3","1//3","0","1//3","0","0","2//3","1//3","2//3","1//3","0","0","0"],["1//2","1//2","5//6","0","1//6","1//6","1//6","1//6","1//2","1//2","2//3","0","2//3","2//3","1//6","1//6","1//6","0","1//6","1//6","0","0"],["2//3","2//9","1//6","8//9","2//9","2//3","17//18","7//9","1//3","17//18","1//9","5//6","17//18","1//6","1//6","8//9","1//9","8//9","1//9","0","1//3","0"],["0","1//2","1//2","1//2","1//2","0","1//2","1//2","0","0","0","0","1//2","0","0","0","0","1//2","0","0","0","1//2"]],["216","153"]]]],["7","N_{72} — generic index 2",["6"],"18.303016185760498","0"],["8","3^{1+4}:2 — generic index 2",["4","6","12"],"561.0882730484009","3",[["4","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","0","1","0","0","2","1","2","1","0","0","0"],["0","0","0","0","2","0","2","2","0","0","0","2","0","2","0","1","2","0","0","1","0","0"],["0","0","0","0","0","1","1","2","2","2","1","1","2","0","2","2","0","2","0","0","1","0"],["0","0","0","0","2","1","1","2","1","1","0","1","0","2","0","1","1","1","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["2//3","0","2//3","0","0","1//3","1//3","0","1//3","0","0","0","1//3","0","0","2//3","1//3","2//3","1//3","0","0","0"],["1//3","2//3","1//3","0","2//3","0","2//3","2//3","0","0","0","2//3","0","2//3","0","1//3","2//3","0","0","1//3","0","0"],["0","2//3","1//3","2//3","0","1//3","1//3","2//3","2//3","2//3","1//3","1//3","2//3","0","2//3","2//3","0","2//3","0","0","1//3","0"],["2//3","1//3","0","1//3","2//3","1//3","1//3","2//3","1//3","1//3","0","1//3","0","2//3","0","1//3","1//3","1//3","0","0","0","1//3"]],["1944","3493"]],["6","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","0","1","0","0","2","1","2","1","0","0","0"],["0","0","0","0","2","0","2","2","0","0","0","2","0","2","0","1","2","0","0","1","0","0"],["0","0","0","0","0","1","1","2","2","2","1","1","2","0","2","2","0","2","0","0","1","0"],["0","0","0","0","2","1","1","2","1","1","0","1","0","2","0","1","1","1","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","2//3","0","0","0","1//3","1//3","0","1//3","0","0","0","1//3","0","0","2//3","1//3","2//3","1//3","0","0","0"],["2//3","2//3","2//3","1//3","2//3","0","2//3","2//3","0","0","0","2//3","0","2//3","0","1//3","2//3","0","0","1//3","0","0"],["2//3","2//3","0","0","0","1//3","1//3","2//3","2//3","2//3","1//3","1//3","2//3","0","2//3","2//3","0","2//3","0","0","1//3","0"],["1//3","0","2//3","0","2//3","1//3","1//3","2//3","1//3","1//3","0","1//3","0","2//3","0","1//3","1//3","1//3","0","0","0","1//3"]],"order 2916; StructureDescription = ((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C2 x C2)"],["12","0","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","0","1","0","0","2","1","2","1","0","0","0"],["0","0","0","0","2","0","2","2","0","0","0","2","0","2","0","1","2","0","0","1","0","0"],["0","0","0","0","0","1","1","2","2","2","1","1","2","0","2","2","0","2","0","0","1","0"],["0","0","0","0","2","1","1","2","1","1","0","1","0","2","0","1","1","1","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","2//3","0","0","0","1//3","1//3","0","1//3","0","0","0","1//3","0","0","2//3","1//3","2//3","1//3","0","0","0"],["2//3","0","1//3","0","2//3","0","2//3","2//3","0","0","0","2//3","0","2//3","0","1//3","2//3","0","0","1//3","0","0"],["0","0","0","2//3","0","1//3","1//3","2//3","2//3","2//3","1//3","1//3","2//3","0","2//3","2//3","0","2//3","0","0","1//3","0"],["2//3","1//3","0","1//3","2//3","1//3","1//3","2//3","1//3","1//3","0","1//3","0","2//3","0","1//3","1//3","1//3","0","0","0","1//3"]],"order 5832; StructureDescription = ((C3 x ((C3 x C3 x C3) : C3)) : C3) : (C4 x C2)"]]],["9","A_{4,3} — generic index 1",["2","3","6"],"29.373953104019165","1",[["2","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["2","0","0","0","0","1","2","1","2","0","0","2","0","2","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","1","0","2","0","1","3","0","2","1","2","0","3","0","0","3","1","0","0"],["-5//4","0","0","0","1","-1//2","3//4","7//4","-5//4","7//4","1","1//2","3//4","-1","-1//4","3//2","3//4","3//4","1","1//4","1//4","0"],["2","0","0","0","0","0","2","1","0","0","0","1","1","1","0","2","0","1","1","0","0","1"]],[["1","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["2//3","1//3","2//3","2//3","0","1//3","2//3","1//3","2//3","0","0","2//3","0","2//3","1//3","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["1//6","5//6","1//6","5//12","1//4","1//12","2//3","1//12","5//12","3//4","0","2//3","1//4","2//3","1//12","3//4","0","0","3//4","1//4","0","0"],["1//12","5//6","1//6","7//12","5//12","1//12","11//12","5//6","1//6","5//6","1//3","5//6","1//3","1//3","1//6","3//4","1//4","1//4","7//12","1//6","1//12","0"],["2//3","1//3","1//3","0","0","0","2//3","1//3","0","0","0","1//3","1//3","1//3","0","2//3","0","1//3","1//3","0","0","1//3"]],["144","189"]]]],["10","A_{4,3} — generic index 2",["6"],"13.146178007125854","1",[["6","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","1","3","0","3","3","3","0","0","1","0","3","3","0","0","3","1","0","0"],["0","0","0","0","5","1","11","10","2","10","4","10","4","4","2","9","3","3","7","2","1","0"],["0","0","0","0","0","2","0","0","1","0","0","2","1","2","2","2","0","1","1","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","1//4","1//4","3//4","0","3//4","3//4","3//4","0","0","1//4","0","3//4","3//4","0","0","3//4","1//4","0","0"],["0","0","11//12","11//12","5//12","1//12","11//12","5//6","1//6","5//6","1//3","5//6","1//3","1//3","1//6","3//4","1//4","1//4","7//12","1//6","1//12","0"],["1//3","1//3","0","0","0","2//3","0","0","1//3","0","0","2//3","1//3","2//3","2//3","2//3","0","1//3","1//3","0","0","1//3"]],["432","745"]]]],["11","A_5 — generic index 1",["2","3","6"],"30.116243839263916","1",[["3","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","1","1","0","1","0","1","1","0","1","0","1","1","1","1","1","1","0","0"],["0","0","0","0","6","6","12","6","1","14","11","2","4","5","2","13","11","10","0","6","1","0"],["0","0","0","0","-1","0","-3","-1","8","-2","0","7","1","1","4","-1","4","2","5","2","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","1//2","1//2","1//2","1//2","0","1//2","0","1//2","1//2","0","1//2","0","1//2","1//2","1//2","1//2","1//2","1//2","0","0"],["1//3","2//3","9//10","7//10","13//30","13//30","4//5","13//30","1//15","29//30","23//30","2//15","3//10","1//3","1//6","9//10","23//30","7//10","1//30","13//30","1//15","0"],["2//3","1//3","4//5","1//2","1//6","4//15","1//10","1//6","5//6","1//3","13//30","23//30","3//10","4//15","8//15","2//5","5//6","3//5","17//30","7//15","1//30","1//10"]],["180","19"]]]],["12","A_5 — generic index 2",["6"],"35.25045204162598","1",[["6","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","1","1","0","1","0","1","1","0","1","0","1","1","1","1","1","1","0","0"],["0","0","0","0","1","1","2","1","1","4","1","2","4","0","2","3","1","0","0","1","1","0"],["0","0","0","0","1","2","9","1","9","8","7","9","1","6","2","8","1","8","1","4","1","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["1//2","0","1//2","0","1//2","1//2","0","1//2","0","1//2","1//2","0","1//2","0","1//2","1//2","1//2","1//2","1//2","1//2","0","0"],["1//10","0","7//10","0","3//10","3//10","2//5","3//10","1//5","9//10","3//10","2//5","9//10","0","1//2","7//10","3//10","1//10","1//10","3//10","1//5","0"],["1//2","0","1//10","7//10","1//10","1//5","9//10","1//10","9//10","4//5","7//10","9//10","1//10","3//5","1//5","4//5","1//10","4//5","1//10","2//5","1//10","1//10"]],["360","119"]]]],["13","3^2.4 — generic index 1",["2","3","6"],"24.62403678894043","0"],["14","3^2.4 — generic index 2",["6"],"36.09011697769165","0"],["15","S_{3,3} — generic index 2",["6"],"104.9526309967041","2",[["6","1","2",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","1","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","2","-1","2","1","2","0","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","2","1","0","1","1","2","2","1","0","0","0","0","0","2","1","0","0","0"],["0","0","0","0","0","-1","1","2","0","0","1","-1","0","2","2","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","1","2","0","1","-1","0","0","0","0","0","0","0","2","0","0","0","1","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["1//2","0","0","1//2","1//2","1//2","0","0","0","0","0","1//2","0","0","0","0","0","0","0","0","0","0"],["0","0","1//2","0","0","1//2","1//2","0","1//2","0","0","0","1//2","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["1//2","1//3","1//2","1//2","5//6","0","5//6","1//3","5//6","0","0","1//6","1//6","1//3","0","1//3","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["2//3","2//3","0","0","2//3","1//3","0","1//3","1//3","2//3","2//3","1//3","0","0","0","0","0","2//3","1//3","0","0","0"],["8//9","2//3","1//3","0","2//3","1//9","7//9","8//9","5//9","2//9","5//9","0","2//9","7//9","2//3","1//9","0","2//9","1//9","1//3","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["13//18","1//3","1//2","1//6","5//6","7//9","5//18","5//9","1//18","2//9","2//9","1//6","1//18","1//9","0","1//9","2//3","2//9","1//9","0","1//3","1//3"]],["216","157"]],["6","1","2",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","1","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","1","0","1","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","2","2","2","0","2","2","0","0","1","0","1","0","2","1","0","0","0"],["0","0","0","0","1","1","2","1","2","0","1","1","0","1","2","2","0","0","0","1","0","0"],["0","0","0","0","1","1","2","0","1","0","0","0","1","1","2","2","0","2","0","0","1","0"],["0","0","0","0","1","1","2","1","0","0","0","0","0","2","1","1","2","1","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["1//2","0","0","1//2","1//2","1//2","0","0","0","0","0","1//2","0","0","0","0","0","0","0","0","0","0"],["0","0","1//2","0","0","1//2","1//2","0","1//2","0","0","0","1//2","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["2//3","0","1//2","0","0","5//6","5//6","2//3","1//6","2//3","2//3","0","1//6","1//3","0","1//3","0","2//3","1//3","0","0","0"],["8//9","1//3","5//6","0","1//3","11//18","17//18","5//9","13//18","2//9","5//9","1//3","1//18","4//9","2//3","7//9","0","2//9","1//9","1//3","0","0"],["1//18","2//3","1//6","5//6","1//2","7//9","17//18","2//9","7//18","2//9","2//9","1//6","7//18","4//9","2//3","7//9","0","8//9","1//9","0","1//3","0"],["2//3","2//3","5//6","1//3","1//3","1//2","5//6","1//3","1//6","0","0","0","1//6","2//3","1//3","1//3","2//3","1//3","0","0","0","1//3"]],["216","170"]]]],["16","F_{21} — generic index 1",["2","3","6"],"32.25797200202942","3",[["2","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["3","0","0","0","3","4","4","2","6","0","4","0","5","1","0","2","2","0","1","1","0","0"],["4","0","0","0","2","1","4","6","2","2","6","2","1","3","0","0","0","6","2","0","1","0"],["-9//7","0","0","0","-9//7","-4//7","-13//7","-16//7","-11//7","0","-15//7","-2//7","-11//7","-2//7","3//7","-4//7","-4//7","-10//7","-6//7","-2//7","-2//7","1//7"]],[["1","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["3//7","1//7","5//7","4//7","3//7","4//7","4//7","2//7","6//7","0","4//7","0","5//7","1//7","0","2//7","2//7","0","1//7","1//7","0","0"],["4//7","2//7","4//7","6//7","2//7","1//7","4//7","6//7","2//7","2//7","6//7","2//7","1//7","3//7","0","0","0","6//7","2//7","0","1//7","0"],["5//7","6//7","4//7","6//7","1//7","6//7","3//7","0","5//7","4//7","5//7","2//7","1//7","6//7","3//7","0","0","2//7","0","0","0","1//7"]],["42","1"]],["3","0","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["6","0","0","0","3","4","4","2","6","0","4","0","5","1","0","2","2","0","1","1","0","0"],["-4","1//7","0","0","-13//7","-19//7","-16//7","-4//7","-4","2//7","-2","2//7","-24//7","-2//7","0","-10//7","-10//7","6//7","-3//7","-5//7","1//7","0"],["5","5","0","0","1","6","3","0","5","4","5","2","1","6","3","0","0","2","0","0","0","1"]],[["1","2","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","2","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["6//7","0","4//7","3//7","3//7","4//7","4//7","2//7","6//7","0","4//7","0","5//7","1//7","0","2//7","2//7","0","1//7","1//7","0","0"],["2//7","1//7","6//7","1//7","2//7","1//7","4//7","6//7","2//7","2//7","6//7","2//7","1//7","3//7","0","0","0","6//7","2//7","0","1//7","0"],["5//7","5//7","0","6//7","1//7","6//7","3//7","0","5//7","4//7","5//7","2//7","1//7","6//7","3//7","0","0","2//7","0","0","0","1//7"]],["63","3"]],["6","0","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["3//7","0","0","0","3//7","4//7","4//7","2//7","6//7","0","4//7","0","5//7","1//7","0","2//7","2//7","0","1//7","1//7","0","0"],["4","6","0","0","2","1","4","6","2","2","6","2","1","3","0","0","0","6","2","0","1","0"],["5","0","0","0","1","6","3","0","5","4","5","2","1","6","3","0","0","2","0","0","0","1"]],[["1","-2","0","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","-2","0","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["3//7","0","0","0","3//7","4//7","4//7","2//7","6//7","0","4//7","0","5//7","1//7","0","2//7","2//7","0","1//7","1//7","0","0"],["4//7","6//7","4//7","5//7","2//7","1//7","4//7","6//7","2//7","2//7","6//7","2//7","1//7","3//7","0","0","0","6//7","2//7","0","1//7","0"],["5//7","0","5//7","0","1//7","6//7","3//7","0","5//7","4//7","5//7","2//7","1//7","6//7","3//7","0","0","2//7","0","0","0","1//7"]],["126","7"]]]],["17","Hol(5) — generic index 1",["2","3","6"],"26.13362979888916","0"],["18","QD_{16} — generic index 1",["2"],"14.316015005111694","1",[["2","1","1",[["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0"],["0","1","0","0"],["0","0","1","0"],["0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","1","1","0","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","1","0","1","0","0","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["1//2","0","0","0","0","1//2","3//2","3//2","1//2","0","1","0","1//2","0","3//2","0","0","1//2","1//2","0","0","0"],["1","0","0","0","1","0","1","-1","0","1","0","1","0","1","0","0","0","0","0","1","0","0"],["1//4","0","0","0","3//2","3//4","9//4","-3//4","5//4","1","-1//2","5//2","9//4","1","5//4","0","1//2","9//4","1//4","0","1//2","0"],["0","0","0","0","0","0","1","0","1","0","1","1","0","1","1","0","0","1","0","0","0","1"]],[["1","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","1//2","1//2","1//2","0","1//2","0","1//2","1//2","0","0","0","0","1//2","0","1//2","0","0","0","0","0","0"],["0","0","1//2","1//2","0","1//2","0","0","0","1//2","0","1//2","0","0","1//2","0","1//2","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["1//4","0","0","1//2","0","1//4","3//4","3//4","1//4","0","1//2","0","1//4","0","3//4","0","0","1//4","1//4","0","0","0"],["5//8","1//4","1//2","3//4","1//2","5//8","7//8","1//8","3//8","3//4","1//4","3//4","1//8","3//4","5//8","1//4","1//4","1//8","1//8","1//2","0","0"],["1//8","5//8","7//8","3//4","3//8","3//8","3//4","1//8","1//2","1//4","0","5//8","5//8","3//8","1//2","1//8","1//8","5//8","1//8","0","1//8","0"],["0","3//4","3//4","1//4","0","1//4","1//2","1//4","3//4","0","1//2","1//2","0","3//4","1//2","1//4","0","1//2","0","0","0","1//2"]],["32","42"]]]],["19","S_4 — generic index 1",["2","3","6"],"64.16445899009705","1",[["2","2","1",[["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0"],["0","1","0","0","0"],["0","0","1","0","0"],["0","0","0","1","0"],["0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["2","0","0","0","0","2","0","1","0","2","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","1","0","1","0","0","1","0","0","0","0","0"],["3","0","0","0","0","2","1","2","1","0","2","2","0","1","1","0","0","1","0","0","0","0"],["-3//4","0","0","0","0","0","-1//4","0","-1//4","-1//4","1//4","-3//4","1//2","-3//4","1//2","0","-1//4","-1//4","1//4","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["-3//4","0","0","0","0","-1","3//4","1","-1//4","11//4","5//4","5//4","3//2","1//4","-1//2","0","3//4","-1//4","1//4","1","1","0"],["-1","0","0","0","0","0","1","0","0","0","0","1","0","1","0","0","0","0","0","0","0","1"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["2//3","0","1//3","0","2//3","2//3","0","1//3","0","2//3","0","0","0","0","0","1//3","0","0","0","0","0","0"],["1//3","0","1//6","0","1//3","1//3","0","1//6","1//2","1//3","0","1//2","0","1//2","0","1//6","1//2","0","0","0","0","0"],["3//4","0","1//2","1//2","1//4","1//2","1//4","1//2","1//4","0","1//2","1//2","0","1//4","1//4","0","0","1//4","0","0","0","0"],["1//3","0","2//3","1//2","7//12","5//6","0","2//3","1//2","1//12","3//4","1//4","1//2","0","3//4","1//6","1//4","0","1//4","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["1//4","0","1//3","0","1//2","0","5//12","2//3","1//12","11//12","3//4","3//4","1//2","1//4","0","0","1//4","1//12","1//12","1//3","1//3","0"],["0","0","1//4","0","0","1//2","1//2","1//4","1//4","1//2","0","3//4","0","3//4","0","1//4","1//4","0","0","0","0","1//2"]],["48","48"]]]],["20","S_4 — generic index 2",["6"],"22.741472005844116","0"],["21","Q_8 — generic index 1",["2","3","4"],"91.92301106452942","3",[["2","2","1",[["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0"],["0","1","0","0","0"],["0","0","1","0","0"],["0","0","0","1","0"],["0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","1","1","0","0","1","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","0","1","1","1","0","0","1","1","0","0","1","1","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","1","1","1","0","1","0","1","0","0"],["2","0","0","0","0","7","7","3","2","7","0","6","6","3","4","0","1","4","3","1","1","0"],["7//4","0","0","0","0","-1//4","1//2","-1//2","1","-1//4","3//4","1//2","1//2","-1","0","1//4","-1//2","1//4","1//2","1//4","0","1//4"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","1//2","1//2","0","0","1//2","1//2","0","0","1//2","1//2","1//2","0","1//2","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","1//2","0","0","1//2","0","1//2","1//2","1//2","0","0","1//2","1//2","0","0","1//2","1//2","0","0","0"],["0","0","1//2","0","0","0","0","1//2","0","0","0","0","0","1//2","1//2","1//2","0","1//2","0","1//2","0","0"],["1//4","1//8","3//4","3//4","1//2","7//8","7//8","3//8","1//4","7//8","0","3//4","3//4","3//8","1//2","0","1//8","1//2","3//8","1//8","1//8","0"],["7//8","0","1//4","1//2","1//4","1//8","1//4","0","3//4","1//8","3//8","1//4","1//2","0","1//2","3//8","0","3//8","1//4","3//8","0","1//8"]],["16","13"]],["3","1","1",[["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0"],["0","1","0","0","0"],["0","0","1","0","0"],["0","0","0","1","0"],["0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","1","1","0","0","1","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["1//2","0","0","0","0","0","1//2","0","1//2","1//2","1//2","0","0","1//2","1//2","0","0","1//2","1//2","0","0","0"],["1","0","0","0","0","0","0","1","0","0","0","0","0","1","1","1","0","1","0","1","0","0"],["2","0","0","0","0","7","7","3","2","7","0","6","6","3","4","0","1","4","3","1","1","0"],["5","0","0","0","0","1","2","0","6","1","3","2","4","0","4","3","0","3","2","3","0","1"]],[["1","0","1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","2","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","2","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","1//2","0","1//2","0","0","1//2","1//2","0","0","1//2","1//2","1//2","0","1//2","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["1//2","0","0","0","0","0","1//2","0","1//2","1//2","1//2","0","0","1//2","1//2","0","0","1//2","1//2","0","0","0"],["1//2","0","0","0","1//2","0","0","1//2","0","0","0","0","0","1//2","1//2","1//2","0","1//2","0","1//2","0","0"],["1//4","3//8","1//4","3//4","0","7//8","7//8","3//8","1//4","7//8","0","3//4","3//4","3//8","1//2","0","1//8","1//2","3//8","1//8","1//8","0"],["5//8","1//8","1//8","3//4","3//4","1//8","1//4","0","3//4","1//8","3//8","1//4","1//2","0","1//2","3//8","0","3//8","1//4","3//8","0","1//8"]],["24","3"]],["4","1","1",[["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0"],["0","1","0","0","0"],["0","0","1","0","0"],["0","0","0","1","0"],["0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","1","1","0","0","1","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","1","0","1","1","1","0","0","1","1","0","0","1","1","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","1","1","1","0","1","0","1","0","0"],["7","0","0","0","0","7","7","3","2","7","0","6","6","3","4","0","1","4","3","1","1","0"],["5//4","0","0","0","0","1//4","1//2","-1//2","3//2","1//4","3//4","1//2","1","-1//2","1//2","1//4","0","1//4","1//2","1//4","0","1//4"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","1//2","0","0","0","1//2","0","0","1//2","1//2","0","0","1//2","1//2","1//2","0","1//2","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","1//2","1//2","0","1//2","0","1//2","0","1//2","1//2","1//2","0","0","1//2","1//2","0","0","1//2","1//2","0","0","0"],["0","0","0","0","1//2","0","0","1//2","0","0","0","0","0","1//2","1//2","1//2","0","1//2","0","1//2","0","0"],["7//8","3//4","3//4","3//8","0","7//8","7//8","3//8","1//4","7//8","0","3//4","3//4","3//8","1//2","0","1//8","1//2","3//8","1//8","1//8","0"],["5//8","1//2","0","0","3//4","1//8","1//4","0","3//4","1//8","3//8","1//4","1//2","0","1//2","3//8","0","3//8","1//4","3//8","0","1//8"]],["32","11"]]]],["22","A_{3,3} — generic index 1",["2","3","4","6","12"],"1085.456481218338","2",[["2","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","2","0","2","2","1","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["2","2","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["2","0","0","0","0","0","0","0","1","0","2","1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["-4//9","-1//3","0","0","0","0","0","2//3","2//9","-1//3","-10//9","-8//9","0","7//9","2//9","2//3","-1//9","-1//3","-1//9","8//9","1//9","0"],["0","0","0","0","0","0","2","1","1","2","0","1","0","0","0","1","2","0","0","0","0","1"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","2","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","2","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","2//3","1//3","0","0","1//3","0","2//3","0","2//3","2//3","1//3","1//3","1//3","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["2//3","2//3","0","2//3","2//3","2//3","1//3","0","0","2//3","2//3","2//3","0","0","0","0","1//3","1//3","0","0","0","0"],["2//3","0","1//3","0","1//3","0","0","0","1//3","0","2//3","1//3","1//3","0","0","0","0","0","1//3","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["8//9","1//3","1//3","2//3","0","2//3","1//3","2//3","5//9","1//3","2//9","1//9","1//3","7//9","2//9","2//3","2//9","0","2//9","8//9","1//9","0"],["0","0","0","1//3","2//3","0","2//3","1//3","1//3","2//3","0","1//3","0","0","0","1//3","2//3","0","0","0","0","1//3"]],["36","13"]],["3","1","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["2","0","0","0","0","0","1","0","2","0","2","2","1","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","1","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","2","0","0","0","0","0","0","1","0","2","1","1","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","3","0","0","0","0","3","6","5","3","2","1","3","7","2","6","2","0","2","8","1","0"],["-4//3","-2","0","0","0","0","-4//3","-5//3","-3","-1","-10//3","-7//3","-2","-3","-4//3","-5//3","-1//3","-1//3","-1","-8//3","-1//3","1//3"]],[["1","0","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["2//3","0","1//3","2//3","1//3","2//3","1//3","0","2//3","0","2//3","2//3","1//3","1//3","1//3","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","1//3","2//3","0","0","2//3","1//3","0","0","2//3","2//3","2//3","0","0","0","0","1//3","1//3","0","0","0","0"],["0","2//3","0","1//3","2//3","0","0","0","1//3","0","2//3","1//3","1//3","0","0","0","0","0","1//3","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","1//3","2//3","1//3","2//9","2//3","1//3","2//3","5//9","1//3","2//9","1//9","1//3","7//9","2//9","2//3","2//9","0","2//9","8//9","1//9","0"],["0","0","1//3","2//3","0","0","2//3","1//3","1//3","2//3","0","1//3","0","0","0","1//3","2//3","0","0","0","0","1//3"]],["54","5"]]]],["23","A_{3,3} — generic index 2",["4","6","12"],"703.1721730232239","2",[["6","2","2",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","1","0","2","1","1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","6","6","2","3","8","7","6","1","5","6","2","0","2","8","1","0"],["0","0","0","0","0","0","0","1","0","2","2","0","1","1","1","1","2","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","1//3","2//3","1//3","0","0","2//3","2//3","2//3","0","0","0","0","1//3","1//3","0","0","0","0"],["0","0","1//3","1//3","0","1//3","1//3","0","0","0","1//3","0","2//3","1//3","1//3","0","0","0","1//3","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","8//9","0","2//3","2//3","2//9","1//3","8//9","7//9","2//3","1//9","5//9","2//3","2//9","0","2//9","8//9","1//9","0"],["1//3","1//3","2//3","2//3","0","0","0","1//3","0","2//3","2//3","0","1//3","1//3","1//3","1//3","2//3","0","0","0","0","1//3"]],["108","38"]],["6","2","2",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","2","2","2","0","0","0","0","1","1","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","1","0","2","1","1","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","6","6","2","3","8","7","6","1","5","6","2","0","2","8","1","0"],["0","0","0","0","0","0","0","1","0","2","2","0","1","1","1","1","2","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["1//3","1//3","1//3","1//3","1//3","1//3","1//3","0","0","2//3","2//3","2//3","0","0","0","0","1//3","1//3","0","0","0","0"],["1//3","1//3","0","0","0","0","1//3","0","0","0","1//3","0","2//3","1//3","1//3","0","0","0","1//3","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["2//3","2//3","2//3","2//3","8//9","1//3","2//3","2//3","2//9","1//3","8//9","7//9","2//3","1//9","5//9","2//3","2//9","0","2//9","8//9","1//9","0"],["1//3","1//3","0","0","0","1//3","0","1//3","0","2//3","2//3","0","1//3","1//3","1//3","1//3","2//3","0","0","0","0","1//3"]],["108","38"]]]],["24","D_{12} — generic index 1",["2","3","4","6","12"],"298.2852289676666","4",[["2","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["2","0","0","0","0","0","0","2","1","1","1","2","2","1","1","0","1","0","0","0","0","0"],["0","1","0","0","0","0","0","1","1","1","0","1","0","0","1","1","0","1","0","0","0","0"],["0","1","0","0","0","0","1","1","0","0","0","0","1","1","0","0","0","0","1","0","0","0"],["5//2","-1//2","0","0","0","0","-1//2","0","0","1//2","1","2","1","2","1","2","1//2","-1//2","0","1//2","0","0"],["1//2","2","0","0","0","0","1","1//2","0","1//2","3//2","3//2","1","2","1","0","0","0","1","0","1//2","0"],["-1//3","-1//3","0","0","0","0","0","-1//3","2//3","1//3","1//3","0","0","-2//3","2//3","0","0","0","-1//3","0","0","1//3"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","2","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","2","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["2//3","0","0","2//3","0","1//3","0","2//3","1//3","1//3","1//3","2//3","2//3","1//3","1//3","0","1//3","0","0","0","0","0"],["1//3","1//2","0","5//6","0","1//6","0","5//6","2//3","2//3","1//6","5//6","1//3","1//6","2//3","1//2","1//6","1//2","0","0","0","0"],["1//3","1//2","1//2","1//3","1//2","1//6","1//2","5//6","1//6","1//6","1//6","1//3","5//6","2//3","1//6","0","1//6","0","1//2","0","0","0"],["5//6","1//6","1//6","1//6","1//2","2//3","0","1//3","1//6","1//3","1//3","5//6","1//2","5//6","1//2","5//6","1//6","0","1//6","1//6","0","0"],["1//6","2//3","0","0","0","2//3","1//3","1//6","0","1//6","1//2","1//2","1//3","2//3","1//3","0","0","0","1//3","0","1//6","0"],["0","1//6","1//2","1//3","1//2","1//6","1//2","1//2","5//6","1//2","1//2","1//3","5//6","0","5//6","0","1//6","0","1//6","0","0","1//3"]],["24","14"]],["2","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","1","0","0","0","0","0","2","1","1","1","2","2","1","1","0","1","0","0","0","0","0"],["1//2","0","0","0","0","0","0","-1//2","0","0","-1//2","-1//2","-1","-1//2","0","1//2","-1//2","1//2","0","0","0","0"],["1","1","0","0","0","0","1","1","0","0","0","0","1","1","0","0","0","0","1","0","0","0"],["5//2","1//2","0","0","0","0","0","1","1//2","1","1","5//2","3//2","5//2","3//2","5//2","1//2","0","1//2","1//2","0","0"],["4","1","0","0","0","0","2","1","0","1","3","3","2","4","2","0","0","0","2","0","1","0"],["2","0","0","0","0","0","1","0","2","1","1","0","1","-1","2","0","0","0","0","0","0","1"]],[["1","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","2","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","2","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","1//3","2//3","1//3","2//3","1//3","0","2//3","1//3","1//3","1//3","2//3","2//3","1//3","1//3","0","1//3","0","0","0","0","0"],["1//2","2//3","1//3","2//3","1//3","2//3","0","5//6","2//3","2//3","1//6","5//6","1//3","1//6","2//3","1//2","1//6","1//2","0","0","0","0"],["1//2","2//3","1//3","2//3","5//6","1//6","1//2","5//6","1//6","1//6","1//6","1//3","5//6","2//3","1//6","0","1//6","0","1//2","0","0","0"],["5//6","1//6","1//3","0","1//3","1//3","0","1//3","1//6","1//3","1//3","5//6","1//2","5//6","1//2","5//6","1//6","0","1//6","1//6","0","0"],["2//3","1//6","1//2","0","1//6","2//3","1//3","1//6","0","1//6","1//2","1//2","1//3","2//3","1//3","0","0","0","1//3","0","1//6","0"],["5//6","1//3","2//3","2//3","1//6","5//6","1//2","1//2","5//6","1//2","1//2","1//3","5//6","0","5//6","0","1//6","0","1//6","0","0","1//3"]],["24","8"]],["3","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","2","1","1","1","2","2","1","1","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","1","0","1","0","0","1","1","0","1","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","0","0","1","1","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","2","1","2","2","5","3","5","3","5","1","0","1","1","0","0"],["0","0","0","0","0","0","2","1","0","1","3","3","2","4","2","0","0","0","2","0","1","0"],["0","0","0","0","0","0","1","0","2","1","1","0","1","-1","2","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["2//3","2//3","0","0","2//3","0","0","2//3","1//3","1//3","1//3","2//3","2//3","1//3","1//3","0","1//3","0","0","0","0","0"],["1//3","1//3","1//2","0","1//3","0","0","5//6","2//3","2//3","1//6","5//6","1//3","1//6","2//3","1//2","1//6","1//2","0","0","0","0"],["5//6","5//6","1//2","0","1//3","0","1//2","5//6","1//6","1//6","1//6","1//3","5//6","2//3","1//6","0","1//6","0","1//2","0","0","0"],["1//2","1//6","5//6","1//6","2//3","0","0","1//3","1//6","1//3","1//3","5//6","1//2","5//6","1//2","5//6","1//6","0","1//6","1//6","0","0"],["1//3","5//6","0","1//2","1//3","2//3","1//3","1//6","0","1//6","1//2","1//2","1//3","2//3","1//3","0","0","0","1//3","0","1//6","0"],["5//6","1//6","5//6","2//3","2//3","0","1//2","1//2","5//6","1//2","1//2","1//3","5//6","0","5//6","0","1//6","0","1//6","0","0","1//3"]],["36","12"]],["6","1","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["2","0","0","0","0","0","0","2","1","1","1","2","2","1","1","0","1","0","0","0","0","0"],["1","1","0","0","0","0","0","1","1","1","0","1","0","0","1","1","0","1","0","0","0","0"],["0","0","0","0","0","0","1","1","0","0","0","0","1","1","0","0","0","0","1","0","0","0"],["1","-1//2","0","0","0","0","0","-1//2","-1//2","0","1//2","1","1//2","2","1//2","2","0","-1//2","1//2","1//2","0","0"],["3//2","1","0","0","0","0","1//2","-1//2","-1//2","0","3//2","1","1//2","3//2","1//2","-1//2","0","-1//2","1//2","0","1//2","0"],["0","2","0","0","0","0","1","0","2","1","1","0","1","-1","2","0","0","0","0","0","0","1"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["2//3","0","0","0","2//3","0","0","2//3","1//3","1//3","1//3","2//3","2//3","1//3","1//3","0","1//3","0","0","0","0","0"],["5//6","1//2","0","0","1//3","1//2","0","5//6","2//3","2//3","1//6","5//6","1//3","1//6","2//3","1//2","1//6","1//2","0","0","0","0"],["1//3","0","1//2","0","5//6","0","1//2","5//6","1//6","1//6","1//6","1//3","5//6","2//3","1//6","0","1//6","0","1//2","0","0","0"],["5//6","0","0","1//3","1//3","1//2","0","1//3","1//6","1//3","1//3","5//6","1//2","5//6","1//2","5//6","1//6","0","1//6","1//6","0","0"],["2//3","1//2","5//6","2//3","1//6","1//2","1//3","1//6","0","1//6","1//2","1//2","1//3","2//3","1//3","0","0","0","1//3","0","1//6","0"],["1//3","2//3","5//6","1//3","5//6","2//3","1//2","1//2","5//6","1//2","1//2","1//3","5//6","0","5//6","0","1//6","0","1//6","0","0","1//3"]],["72","30"]]]],["25","D_{12} — generic index 2",["4","6","12"],"179.89471697807312","1",[["6","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","1","1","0","1","0","1","1","1","0","0","0","0"],["0","0","0","0","0","0","1","1","1","1","1","0","1","0","1","0","1","0","1","0","0","0"],["0","0","0","0","0","0","0","2","1","2","2","5","3","5","3","5","1","0","1","1","0","0"],["0","0","0","0","0","0","2","1","0","1","3","3","2","4","2","0","0","0","2","0","1","0"],["0","0","0","0","0","0","1","0","0","2","2","0","1","1","0","0","1","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["1//2","0","1//2","0","0","0","0","1//2","0","0","1//2","1//2","0","1//2","0","1//2","1//2","1//2","0","0","0","0"],["1//2","0","1//2","1//2","0","0","1//2","1//2","1//2","1//2","1//2","0","1//2","0","1//2","0","1//2","0","1//2","0","0","0"],["0","1//2","1//3","5//6","1//3","1//3","0","1//3","1//6","1//3","1//3","5//6","1//2","5//6","1//2","5//6","1//6","0","1//6","1//6","0","0"],["5//6","5//6","2//3","1//6","0","0","1//3","1//6","0","1//6","1//2","1//2","1//3","2//3","1//3","0","0","0","1//3","0","1//6","0"],["5//6","1//3","1//6","1//6","1//3","1//3","1//2","1//6","1//6","5//6","5//6","0","1//2","1//3","1//6","0","1//2","0","1//6","0","0","1//3"]],["72","48"]]]],["26","A_4 — generic index 1",["2","3","6"],"309.9647400379181","2",[["2","3","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["1","0","0","0","0","0","1","0","1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["2","0","0","0","0","0","3","1","3","1","1","0","5","3","0","1","3","5","1","0","0","0"],["3","0","0","0","0","0","0","2","0","2","2","3","2","-1","1","1","-1","-1","0","1","0","0"],["-13//4","0","0","0","0","0","-3","-7//4","-9//4","-9//4","-3//2","-5//4","-19//4","-7//4","-1//4","-7//4","-7//4","-3","-3//4","-1//2","1//4","0"],["-1//2","0","0","0","0","0","1","1//2","-3//2","1//2","0","-1//2","-3//2","-1//2","1//2","-1//2","1//2","0","-1//2","0","1//2","1"]],[["1","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["1//2","0","0","1//2","0","0","1//2","0","1//2","1//2","0","0","0","1//2","0","1//2","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["1//3","5//6","0","5//6","0","1//3","1//2","1//6","1//2","1//6","1//6","0","5//6","1//2","0","1//6","1//2","5//6","1//6","0","0","0"],["11//12","1//6","1//2","1//6","1//2","11//12","1//4","7//12","1//4","7//12","7//12","3//4","11//12","0","1//4","1//3","0","1//6","1//12","1//4","0","0"],["5//12","2//3","0","1//6","0","1//6","0","1//12","3//4","1//12","1//3","1//4","5//12","3//4","1//4","1//12","1//4","2//3","1//12","0","1//4","0"],["2//3","1//3","0","1//3","0","1//6","5//6","2//3","0","2//3","1//2","1//3","2//3","1//6","1//3","1//6","1//2","2//3","0","1//6","1//6","1//3"]],["24","13"]],["3","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","3","1","3","1","1","0","5","3","0","1","3","5","1","0","0","0"],["0","0","0","0","0","0","0","2","0","2","2","3","2","-1","1","1","-1","-1","0","1","0","0"],["0","0","0","0","0","0","-1","0","2","0","1","1","0","2","1","0","0","1","0","0","1","0"],["0","0","0","0","0","0","3","1","-1","1","0","-1","1","0","0","0","2","2","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","1//2","0","0","1//2","1//2","0","1//2","1//2","0","0","0","1//2","0","1//2","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["2//3","1//3","0","0","5//6","1//6","1//2","1//6","1//2","1//6","1//6","0","5//6","1//2","0","1//6","1//2","5//6","1//6","0","0","0"],["1//3","2//3","1//2","3//4","1//6","5//6","1//4","7//12","1//4","7//12","7//12","3//4","11//12","0","1//4","1//3","0","1//6","1//12","1//4","0","0"],["1//3","2//3","1//4","0","2//3","5//6","0","1//12","3//4","1//12","1//3","1//4","5//12","3//4","1//4","1//12","1//4","2//3","1//12","0","1//4","0"],["0","0","1//6","5//6","0","0","5//6","2//3","0","2//3","1//2","1//3","2//3","1//6","1//3","1//6","1//2","2//3","0","1//6","1//6","1//3"]],["36","11"]]]],["27","A_4 — generic index 2",["6"],"80.11702799797058","1",[["6","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","1","1","0","0","0","1","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","1","0","1","0","0","0","1","1","1","0","0","0"],["0","0","0","0","0","0","1","3","1","1","3","3","3","0","1","0","2","0","1","1","0","0"],["0","0","0","0","0","0","2","1","1","1","2","1","1","1","1","1","3","2","1","0","1","0"],["0","0","0","0","0","0","-1","-2","0","0","0","-1","-1","1","0","-1","-1","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","1//2","1//2","1//2","1//2","0","1//2","1//2","0","0","0","1//2","0","1//2","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","1//2","1//2","0","0","1//2","0","0","1//2","0","1//2","0","0","0","1//2","1//2","1//2","0","0","0"],["0","0","1//4","1//2","1//2","1//2","1//4","3//4","1//4","1//4","3//4","3//4","3//4","0","1//4","0","1//2","0","1//4","1//4","0","0"],["0","0","1//2","3//4","0","0","1//2","1//4","1//4","1//4","1//2","1//4","1//4","1//4","1//4","1//4","3//4","1//2","1//4","0","1//4","0"],["1//3","0","1//2","0","1//2","1//2","1//3","0","1//2","1//2","5//6","1//3","1//3","2//3","1//3","0","1//2","1//3","1//3","1//6","1//6","1//3"]],["72","42"]]]],["28","D_{10} — generic index 1",["2","3","4","6","12"],"183.25496101379395","2",[["2","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["1","3","0","0","0","0","3","3","0","4","1","0","2","1","4","3","0","1","0","0","0","0"],["3","3","0","0","0","0","2","0","3","2","0","4","4","3","0","2","2","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["3","0","0","0","0","0","2","1","3","2","2","2","4","0","1","2","4","0","0","4","1","0"],["-2","-6//5","0","0","0","0","-9//5","-2//5","-6//5","-8//5","-1//5","-1","-2","-3//5","-4//5","-8//5","-7//5","-1//5","-1//5","-6//5","-2//5","1//5"]],[["1","0","0","0","-2","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","-2","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["1//5","3//5","1//5","4//5","3//5","3//5","3//5","3//5","0","4//5","1//5","0","2//5","1//5","4//5","3//5","0","1//5","0","0","0","0"],["3//5","3//5","4//5","1//5","4//5","1//5","2//5","0","3//5","2//5","0","4//5","4//5","3//5","0","2//5","2//5","0","1//5","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["3//5","0","3//5","4//5","4//5","0","2//5","1//5","3//5","2//5","2//5","2//5","4//5","0","1//5","2//5","4//5","0","0","4//5","1//5","0"],["0","0","1//5","3//5","0","4//5","0","3//5","3//5","2//5","4//5","3//5","4//5","1//5","2//5","1//5","3//5","0","0","2//5","0","1//5"]],["20","4"]],["3","2","1",[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0"],["0","1","0","0","0","0"],["0","0","1","0","0","0"],["0","0","0","1","0","0"],["0","0","0","0","1","0"],["0","0","0","0","0","1"]],[["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","3","3","0","4","1","0","2","1","4","3","0","1","0","0","0","0"],["0","0","0","0","0","0","2","0","3","2","0","4","4","3","0","2","2","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","2","1","3","2","2","2","4","0","1","2","4","0","0","4","1","0"],["0","0","0","0","0","0","0","3","3","2","4","3","4","1","2","1","3","0","0","2","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["1//5","2//5","3//5","0","0","0","3//5","3//5","0","4//5","1//5","0","2//5","1//5","4//5","3//5","0","1//5","0","0","0","0"],["0","1//5","2//5","4//5","0","0","2//5","0","3//5","2//5","0","4//5","4//5","3//5","0","2//5","2//5","0","1//5","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["3//5","3//5","1//5","2//5","0","0","2//5","1//5","3//5","2//5","2//5","2//5","4//5","0","1//5","2//5","4//5","0","0","4//5","1//5","0"],["2//5","0","0","4//5","0","0","0","3//5","3//5","2//5","4//5","3//5","4//5","1//5","2//5","1//5","3//5","0","0","2//5","0","1//5"]],["30","2"]]]],["29","D_8 — generic index 1",["2","3","4","6"],"5267.741666793823","3",[["2","4","1",[["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0"],["0","1","0","0","0","0","0"],["0","0","1","0","0","0","0"],["0","0","0","1","0","0","0"],["0","0","0","0","1","0","0"],["0","0","0","0","0","1","0"],["0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","1","1","1","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["1","0","0","0","0","0","0","1","0","1","0","1","0","0","0","1","1","0","0","0","0","0"],["-1//2","0","0","0","0","0","0","0","1","0","1//2","1","0","1","0","1","1//2","1//2","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["3//4","0","0","0","0","0","0","0","0","0","1//4","-1//2","3//2","-1//2","0","1//2","-3//4","-1//4","1//2","1//2","0","0"],["0","0","0","0","0","0","0","3","2","0","0","0","0","2","0","0","0","0","0","0","1","0"],["1","0","0","0","0","0","0","0","0","-1","0","0","0","0","0","1","0","0","0","0","0","1"]],[["1","0","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1//2","1//2","1//2","1//2","0","0","0","1//2","1//2","1//2","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["1//2","1//2","1//2","0","0","1//2","1//2","1//2","1//2","1//2","0","0","0","1//2","1//2","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["3//4","3//4","1//4","0","0","1//4","1//4","3//4","1//4","3//4","0","1//2","0","1//4","1//4","1//2","1//2","0","0","0","0","0"],["0","1//4","3//4","0","1//2","1//4","1//4","1//4","3//4","1//4","1//4","1//2","0","3//4","1//4","1//2","1//4","1//4","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["1//2","3//4","3//4","0","3//4","0","0","1//4","1//4","1//4","1//4","1//4","3//4","0","0","3//4","0","0","1//4","1//4","0","0"],["0","1//2","3//4","1//4","3//4","1//2","0","3//4","1//2","0","0","0","0","1//2","0","0","0","0","0","0","1//4","0"],["3//4","0","0","1//4","1//4","1//4","3//4","1//4","1//2","0","1//4","0","0","1//4","1//4","1//2","0","0","0","0","0","1//2"]],["16","11"]],["2","3","1",[["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0"],["0","1","0","0","0","0","0"],["0","0","1","0","0","0","0"],["0","0","0","1","0","0","0"],["0","0","0","0","1","0","0"],["0","0","0","0","0","1","0"],["0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["1","0","0","0","0","0","0","1","1","1","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["1","0","0","0","0","0","0","1","0","1","0","1","0","0","0","1","1","0","0","0","0","0"],["1","3","0","0","0","0","0","1","3","1","1","2","0","3","1","2","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","-1//2","0","0","0","0","0","0","-1//2","-1//2","0","1//2","3//2","-1//2","-1//2","3//2","0","0","1//2","1//2","0","0"],["-1//2","1//2","0","0","0","0","0","1","0","-1","-1//2","0","0","1//2","-1//2","0","0","0","0","0","1//2","0"],["1","1","0","0","0","0","0","0","0","-1","0","0","0","0","0","1","0","0","0","0","0","1"]],[["1","0","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1//2","1//2","1//2","0","0","1//2","0","1//2","1//2","1//2","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["1//2","0","0","0","1//2","1//2","0","1//2","1//2","1//2","0","0","0","1//2","1//2","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["3//4","0","1//2","1//2","3//4","1//4","1//2","3//4","1//4","3//4","0","1//2","0","1//4","1//4","1//2","1//2","0","0","0","0","0"],["1//4","3//4","1//4","0","3//4","1//4","3//4","1//4","3//4","1//4","1//4","1//2","0","3//4","1//4","1//2","1//4","1//4","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["1//4","0","3//4","1//4","3//4","3//4","1//4","1//4","1//4","1//4","1//4","1//4","3//4","0","0","3//4","0","0","1//4","1//4","0","0"],["0","1//2","3//4","3//4","3//4","3//4","3//4","3//4","1//2","0","0","0","0","1//2","0","0","0","0","0","0","1//4","0"],["3//4","3//4","3//4","3//4","3//4","1//4","1//4","1//4","1//2","0","1//4","0","0","1//4","1//4","1//2","0","0","0","0","0","1//2"]],["16","13"]],["2","2","1",[["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0"],["0","1","0","0","0","0","0"],["0","0","1","0","0","0","0"],["0","0","0","1","0","0","0"],["0","0","0","0","1","0","0"],["0","0","0","0","0","1","0"],["0","0","0","0","0","0","1"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","1","1","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","1","1","0","0","0","1","1","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["1","0","1","0","0","0","0","1","0","1","0","1","0","0","0","1","1","0","0","0","0","0"],["2","1","1","0","0","0","0","1","3","1","1","2","0","3","1","2","1","1","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["1//2","1","1","0","0","0","0","-1//2","-2","-1","-1//2","-1//2","3//2","-2","-1","1//2","-1//2","-1//2","1//2","1//2","0","0"],["-3//2","-3//4","-3//4","0","0","0","0","0","-3//4","-5//4","-1","-5//4","-3//4","0","0","-7//4","-3//4","-1//4","-1//4","-1//4","1//4","0"],["-3//4","-1//2","-1//2","0","0","0","0","-1//4","-1//2","-1//2","-1//4","-3//4","-3//4","-1//2","0","-3//4","-1//4","-1//4","-1//4","-1//4","0","1//2"]],[["1","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","-2","0","0","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","-2","0","0","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"]],[["1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","1//2","0","1//2","0","0","1//2","1//2","1//2","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0","0","0"],["0","0","0","0","1//2","1//2","0","1//2","1//2","1//2","0","0","0","1//2","1//2","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0","0","0","0"],["1//2","0","1//2","0","3//4","3//4","0","3//4","1//4","3//4","0","1//2","0","1//4","1//4","1//2","1//2","0","0","0","0","0"],["1//2","1//4","1//4","1//4","1//2","1//2","0","1//4","3//4","1//4","1//4","1//2","0","3//4","1//4","1//2","1//4","1//4","0","0","0","0"],["0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","1","0","0","0"],["3//4","3//4","3//4","1//2","3//4","1//2","0","1//4","1//4","1//4","1//4","1//4","3//4","0","0","3//4","0","0","1//4","1//4","0","0"],["1//4","1//4","3//4","1//4","1//2","3//4","0","3//4","1//2","0","0","0","0","1//2","0","0","0","0","0","0","1//4","0"],["1//2","1//2","1//2","3//4","1//4","0","0","1//4","1//2","0","1//4","0","0","1//4","1//4","1//2","0","0","0","0","0","1//2"]],["16","7"]]]]]],"_refs":{"ccb78ddb-431d-4a0f-b4ae-f214fbb7bc0c":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["42","0","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-36","-34","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21","-34","-22","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","4","-1","2","1","-2","-2","1","1","-2","2","2","1","-2","-1","2","-1","1","-1","2"],["0","0","0","-1","4","-2","-2","2","0","-1","-1","1","-1","-2","-2","1","2","0","2","-2","2","-1"],["0","0","0","2","-2","4","2","-1","-2","2","1","-1","2","1","2","-1","0","2","-1","0","-2","2"],["0","0","0","1","-2","2","4","0","-1","2","2","0","0","2","1","0","0","1","-2","0","0","2"],["0","0","0","-2","2","-1","0","4","1","0","-1","2","-2","-1","-2","2","1","-1","0","-1","1","-1"],["0","0","0","-2","0","-2","-1","1","4","-2","-1","0","-2","-1","-1","0","0","-1","1","0","0","-1"],["0","0","0","1","-1","2","2","0","-2","4","2","0","1","2","0","1","-1","1","-2","-1","-1","0"],["0","0","0","1","-1","1","2","-1","-1","2","4","-1","0","1","0","1","0","2","-1","0","-1","1"],["0","0","0","-2","1","-1","0","2","0","0","-1","4","-2","-1","-1","1","0","-2","0","0","2","-2"],["0","0","0","2","-1","2","0","-2","-2","1","0","-2","4","1","2","-1","-1","1","-1","0","-1","1"],["0","0","0","2","-2","1","2","-1","-1","2","1","-1","1","4","0","-1","-2","0","-2","1","-1","1"],["0","0","0","1","-2","2","1","-2","-1","0","0","-1","2","0","4","-1","0","0","0","1","-1","1"],["0","0","0","-2","1","-1","0","2","0","1","1","1","-1","-1","-1","4","0","-1","0","-1","0","-1"],["0","0","0","-1","2","0","0","1","0","-1","0","0","-1","-2","0","0","4","1","2","-2","1","1"],["0","0","0","2","0","2","1","-1","-1","1","2","-2","1","0","0","-1","1","4","0","-1","-1","2"],["0","0","0","-1","2","-1","-2","0","1","-2","-1","0","-1","-2","0","0","2","0","4","-1","0","0"],["0","0","0","1","-2","0","0","-1","0","-1","0","0","0","1","1","-1","-2","-1","-1","4","-1","0"],["0","0","0","-1","2","-2","0","1","0","-1","-1","2","-1","-1","-1","0","1","-1","0","-1","4","-1"],["0","0","0","2","-1","2","2","-1","-1","0","1","-2","1","1","1","-1","1","2","0","0","-1","4"]]},"f0066a25-f02b-450d-893a-c11b910b7c2c":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"22"}},"0a0f56e3-a3db-4959-8153-b6e98279306c":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"19"}},"017ad47f-94f5-4ac1-a69c-29bd4880ed3c":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"3"}},"cf0e6d6d-6dd7-4f67-8c61-6e66b43b3a60":{"_type":{"name":"Hecke.QuadSpace","params":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"},"data":[["42","0","21"],["0","-36","-34"],["21","-34","-22"]]},"f4cf65ea-445a-4fc8-8246-05b0c14482a4":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"3","nrows":"3"}},"afe849e1-bd0c-4bdd-a8c9-6f3f9451f4e8":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"20"}},"51122c5e-fb74-4326-bea4-9b9ad447111f":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"2"}},"8d946f9d-aad8-4031-9765-77804c189742":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["42","0","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21","-2","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","4","-1","2","1","-2","-2","1","1","-2","2","2","1","-2","-1","2","-1","1","-1","2"],["0","0","0","-1","4","-2","-2","2","0","-1","-1","1","-1","-2","-2","1","2","0","2","-2","2","-1"],["0","0","0","2","-2","4","2","-1","-2","2","1","-1","2","1","2","-1","0","2","-1","0","-2","2"],["0","0","0","1","-2","2","4","0","-1","2","2","0","0","2","1","0","0","1","-2","0","0","2"],["0","0","0","-2","2","-1","0","4","1","0","-1","2","-2","-1","-2","2","1","-1","0","-1","1","-1"],["0","0","0","-2","0","-2","-1","1","4","-2","-1","0","-2","-1","-1","0","0","-1","1","0","0","-1"],["0","0","0","1","-1","2","2","0","-2","4","2","0","1","2","0","1","-1","1","-2","-1","-1","0"],["0","0","0","1","-1","1","2","-1","-1","2","4","-1","0","1","0","1","0","2","-1","0","-1","1"],["0","0","0","-2","1","-1","0","2","0","0","-1","4","-2","-1","-1","1","0","-2","0","0","2","-2"],["0","0","0","2","-1","2","0","-2","-2","1","0","-2","4","1","2","-1","-1","1","-1","0","-1","1"],["0","0","0","2","-2","1","2","-1","-1","2","1","-1","1","4","0","-1","-2","0","-2","1","-1","1"],["0","0","0","1","-2","2","1","-2","-1","0","0","-1","2","0","4","-1","0","0","0","1","-1","1"],["0","0","0","-2","1","-1","0","2","0","1","1","1","-1","-1","-1","4","0","-1","0","-1","0","-1"],["0","0","0","-1","2","0","0","1","0","-1","0","0","-1","-2","0","0","4","1","2","-2","1","1"],["0","0","0","2","0","2","1","-1","-1","1","2","-2","1","0","0","-1","1","4","0","-1","-1","2"],["0","0","0","-1","2","-1","-2","0","1","-2","-1","0","-1","-2","0","0","2","0","4","-1","0","0"],["0","0","0","1","-2","0","0","-1","0","-1","0","0","0","1","1","-1","-2","-1","-1","4","-1","0"],["0","0","0","-1","2","-2","0","1","0","-1","-1","2","-1","-1","-1","0","1","-1","0","-1","4","-1"],["0","0","0","2","-1","2","2","-1","-1","0","1","-2","1","1","1","-1","1","2","0","0","-1","4"]]},"49c87b37-b0d0-4e58-bcce-865bfb329266":{"_type":{"name":"Hecke.QuadSpace","params":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"},"data":[["42","0","21"],["0","-4","-2"],["21","-2","6"]]},"56c2795f-d701-4ca5-bb6f-a43c606dd8b1":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-36","-18","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-18","-12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","4","2","1","0","-1","0","-1","2","-1","-2","1","1","-2","2","1","2","0","2","2"],["0","0","0","2","4","1","0","0","0","0","2","-1","-2","1","0","-2","0","2","0","-1","0","2"],["0","0","0","1","1","4","0","0","-1","1","1","-1","1","1","2","-2","1","-1","1","-1","1","2"],["0","0","0","0","0","0","4","2","2","2","2","-2","-1","-2","1","1","1","-1","2","-1","1","0"],["0","0","0","-1","0","0","2","4","1","2","0","-2","1","-2","1","2","-1","-1","1","-2","-1","1"],["0","0","0","0","0","-1","2","1","4","2","1","-2","-1","0","1","1","-1","-1","2","1","0","-1"],["0","0","0","-1","0","1","2","2","2","4","0","-2","1","-1","2","0","-1","-2","1","-1","-1","0"],["0","0","0","2","2","1","2","0","1","0","4","-2","-2","0","0","-1","1","1","2","0","2","1"],["0","0","0","-1","-1","-1","-2","-2","-2","-2","-2","4","0","1","-1","0","0","1","-2","1","0","-1"],["0","0","0","-2","-2","1","-1","1","-1","1","-2","0","4","0","0","1","-1","-2","-1","0","-1","0"],["0","0","0","1","1","1","-2","-2","0","-1","0","1","0","4","0","-1","0","0","0","2","0","0"],["0","0","0","1","0","2","1","1","1","2","0","-1","0","0","4","-1","1","-2","2","-1","1","1"],["0","0","0","-2","-2","-2","1","2","1","0","-1","0","1","-1","-1","4","-1","-1","0","0","-1","-1"],["0","0","0","2","0","1","1","-1","-1","-1","1","0","-1","0","1","-1","4","0","1","0","2","1"],["0","0","0","1","2","-1","-1","-1","-1","-2","1","1","-2","0","-2","-1","0","4","-1","0","0","1"],["0","0","0","2","0","1","2","1","2","1","2","-2","-1","0","2","0","1","-1","4","0","2","1"],["0","0","0","0","-1","-1","-1","-2","1","-1","0","1","0","2","-1","0","0","0","0","4","0","-2"],["0","0","0","2","0","1","1","-1","0","-1","2","0","-1","0","1","-1","2","0","2","0","4","1"],["0","0","0","2","2","2","0","1","-1","0","1","-1","0","0","1","-1","1","1","1","-2","1","4"]]},"3f8bcb53-605b-4678-bc98-5dcec5218458":{"_type":{"name":"Hecke.QuadSpace","params":"f4cf65ea-445a-4fc8-8246-05b0c14482a4"},"data":[["6","0","0"],["0","-36","-18"],["0","-18","-12"]]},"6e852295-ef71-482b-8379-f85e68de35c2":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-18","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-18","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","1","-2","-1","-2","1","2","-1","-2","2","-1","-2","1","2","-2","-1","1","-2"],["0","0","0","0","1","4","-2","1","1","2","1","-2","0","2","-2","1","-1","-1","-2","-2","1","-1"],["0","0","0","0","-2","-2","4","1","1","-2","-1","2","2","-1","1","1","-1","-1","2","2","0","2"],["0","0","0","0","-1","1","1","4","0","-1","-1","1","2","1","1","2","0","-2","-1","1","1","2"],["0","0","0","0","-2","1","1","0","4","1","-1","0","1","0","-1","2","-1","-1","1","-1","-1","0"],["0","0","0","0","1","2","-2","-1","1","4","0","-2","-1","2","-2","-1","-1","0","0","-2","-1","-2"],["0","0","0","0","2","1","-1","-1","-1","0","4","-2","-2","1","-1","0","1","0","-1","0","2","-2"],["0","0","0","0","-1","-2","2","1","0","-2","-2","4","1","-1","1","0","0","1","0","2","0","2"],["0","0","0","0","-2","0","2","2","1","-1","-2","1","4","0","0","1","-2","-1","1","0","-1","2"],["0","0","0","0","2","2","-1","1","0","2","1","-1","0","4","-2","0","0","0","-1","-1","0","-1"],["0","0","0","0","-1","-2","1","1","-1","-2","-1","1","0","-2","4","0","2","0","0","2","0","2"],["0","0","0","0","-2","1","1","2","2","-1","0","0","1","0","0","4","0","-2","0","0","1","1"],["0","0","0","0","1","-1","-1","0","-1","-1","1","0","-2","0","2","0","4","1","-1","1","0","0"],["0","0","0","0","2","-1","-1","-2","-1","0","0","1","-1","0","0","-2","1","4","-1","0","-1","-1"],["0","0","0","0","-2","-2","2","-1","1","0","-1","0","1","-1","0","0","-1","-1","4","0","-2","0"],["0","0","0","0","-1","-2","2","1","-1","-2","0","2","0","-1","2","0","1","0","0","4","1","2"],["0","0","0","0","1","1","0","1","-1","-1","2","0","-1","0","0","1","0","-1","-2","1","4","0"],["0","0","0","0","-2","-1","2","2","0","-2","-2","2","2","-1","2","1","0","-1","0","2","0","4"]]},"fe22aacb-c702-4893-8d69-be230f738ce8":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"18"}},"ba1da409-3ace-4a48-b9b6-33803e20d34c":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"4"}},"cbb8e378-a1c7-4985-a71f-105ae5b10d26":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["-18","0","-3","0"],["0","-18","0","-3"],["-3","0","0","0"],["0","-3","0","0"]]},"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"4","nrows":"4"}},"2fcfa798-7968-4828-a1ce-97e15da4eb87":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-18","-9","-6","-12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-9","-6","-3","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6","-3","0","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12","-6","-3","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","1","-2","-1","-2","1","2","-1","-2","2","-1","-2","1","2","-2","-1","1","-2"],["0","0","0","0","1","4","-2","1","1","2","1","-2","0","2","-2","1","-1","-1","-2","-2","1","-1"],["0","0","0","0","-2","-2","4","1","1","-2","-1","2","2","-1","1","1","-1","-1","2","2","0","2"],["0","0","0","0","-1","1","1","4","0","-1","-1","1","2","1","1","2","0","-2","-1","1","1","2"],["0","0","0","0","-2","1","1","0","4","1","-1","0","1","0","-1","2","-1","-1","1","-1","-1","0"],["0","0","0","0","1","2","-2","-1","1","4","0","-2","-1","2","-2","-1","-1","0","0","-2","-1","-2"],["0","0","0","0","2","1","-1","-1","-1","0","4","-2","-2","1","-1","0","1","0","-1","0","2","-2"],["0","0","0","0","-1","-2","2","1","0","-2","-2","4","1","-1","1","0","0","1","0","2","0","2"],["0","0","0","0","-2","0","2","2","1","-1","-2","1","4","0","0","1","-2","-1","1","0","-1","2"],["0","0","0","0","2","2","-1","1","0","2","1","-1","0","4","-2","0","0","0","-1","-1","0","-1"],["0","0","0","0","-1","-2","1","1","-1","-2","-1","1","0","-2","4","0","2","0","0","2","0","2"],["0","0","0","0","-2","1","1","2","2","-1","0","0","1","0","0","4","0","-2","0","0","1","1"],["0","0","0","0","1","-1","-1","0","-1","-1","1","0","-2","0","2","0","4","1","-1","1","0","0"],["0","0","0","0","2","-1","-1","-2","-1","0","0","1","-1","0","0","-2","1","4","-1","0","-1","-1"],["0","0","0","0","-2","-2","2","-1","1","0","-1","0","1","-1","0","0","-1","-1","4","0","-2","0"],["0","0","0","0","-1","-2","2","1","-1","-2","0","2","0","-1","2","0","1","0","0","4","1","2"],["0","0","0","0","1","1","0","1","-1","-1","2","0","-1","0","0","1","0","-1","-2","1","4","0"],["0","0","0","0","-2","-1","2","2","0","-2","-2","2","2","-1","2","1","0","-1","0","2","0","4"]]},"1f703be2-05c5-4513-9099-a10053e5cbdc":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["-18","-9","-6","-12"],["-9","-6","-3","-6"],["-6","-3","0","-3"],["-12","-6","-3","-6"]]},"9b3a63c0-e989-4762-a9b4-a39c758fbdcb":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["0","-6","-6","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6","-6","-3","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6","-3","0","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3","-6","-6","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","1","-2","-1","-2","1","2","-1","-2","2","-1","-2","1","2","-2","-1","1","-2"],["0","0","0","0","1","4","-2","1","1","2","1","-2","0","2","-2","1","-1","-1","-2","-2","1","-1"],["0","0","0","0","-2","-2","4","1","1","-2","-1","2","2","-1","1","1","-1","-1","2","2","0","2"],["0","0","0","0","-1","1","1","4","0","-1","-1","1","2","1","1","2","0","-2","-1","1","1","2"],["0","0","0","0","-2","1","1","0","4","1","-1","0","1","0","-1","2","-1","-1","1","-1","-1","0"],["0","0","0","0","1","2","-2","-1","1","4","0","-2","-1","2","-2","-1","-1","0","0","-2","-1","-2"],["0","0","0","0","2","1","-1","-1","-1","0","4","-2","-2","1","-1","0","1","0","-1","0","2","-2"],["0","0","0","0","-1","-2","2","1","0","-2","-2","4","1","-1","1","0","0","1","0","2","0","2"],["0","0","0","0","-2","0","2","2","1","-1","-2","1","4","0","0","1","-2","-1","1","0","-1","2"],["0","0","0","0","2","2","-1","1","0","2","1","-1","0","4","-2","0","0","0","-1","-1","0","-1"],["0","0","0","0","-1","-2","1","1","-1","-2","-1","1","0","-2","4","0","2","0","0","2","0","2"],["0","0","0","0","-2","1","1","2","2","-1","0","0","1","0","0","4","0","-2","0","0","1","1"],["0","0","0","0","1","-1","-1","0","-1","-1","1","0","-2","0","2","0","4","1","-1","1","0","0"],["0","0","0","0","2","-1","-1","-2","-1","0","0","1","-1","0","0","-2","1","4","-1","0","-1","-1"],["0","0","0","0","-2","-2","2","-1","1","0","-1","0","1","-1","0","0","-1","-1","4","0","-2","0"],["0","0","0","0","-1","-2","2","1","-1","-2","0","2","0","-1","2","0","1","0","0","4","1","2"],["0","0","0","0","1","1","0","1","-1","-1","2","0","-1","0","0","1","0","-1","-2","1","4","0"],["0","0","0","0","-2","-1","2","2","0","-2","-2","2","2","-1","2","1","0","-1","0","2","0","4"]]},"63e59d00-22f6-4b11-b09e-9525cbc47039":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["0","-6","-6","-3"],["-6","-6","-3","-6"],["-6","-3","0","-6"],["-3","-6","-6","-6"]]},"bc014a38-1f7d-4777-bedd-b8742c524c61":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","12","12","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","42","9","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","9","6","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","6","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-1","1","2","-2","2","-1","-1","-1","1","-2","-2","2","-2","-1","1","-1","-2"],["0","0","0","0","-1","4","1","-1","0","0","2","2","2","1","1","-1","1","1","-1","1","2","2"],["0","0","0","0","1","1","4","2","-1","2","0","0","-1","2","-1","-1","2","-2","0","2","-1","-1"],["0","0","0","0","2","-1","2","4","-1","2","0","0","-1","0","-2","0","2","-2","-1","0","-2","-1"],["0","0","0","0","-2","0","-1","-1","4","0","-1","0","-1","-2","2","0","0","0","2","-2","1","1"],["0","0","0","0","2","0","2","2","0","4","0","-1","-1","1","0","-1","2","-2","0","0","-1","-1"],["0","0","0","0","-1","2","0","0","-1","0","4","2","2","1","0","1","0","1","-1","0","0","2"],["0","0","0","0","-1","2","0","0","0","-1","2","4","1","0","-1","1","0","0","0","1","0","2"],["0","0","0","0","-1","2","-1","-1","-1","-1","2","1","4","0","1","1","-1","2","-2","0","2","2"],["0","0","0","0","1","1","2","0","-2","1","1","0","0","4","0","-1","0","0","0","2","-1","0"],["0","0","0","0","-2","1","-1","-2","2","0","0","-1","1","0","4","0","-1","2","1","-1","2","1"],["0","0","0","0","-2","-1","-1","0","0","-1","1","1","1","-1","0","4","-2","1","0","-1","-1","1"],["0","0","0","0","2","1","2","2","0","2","0","0","-1","0","-1","-2","4","-2","-1","0","0","-1"],["0","0","0","0","-2","1","-2","-2","0","-2","1","0","2","0","2","1","-2","4","-1","-1","1","2"],["0","0","0","0","-1","-1","0","-1","2","0","-1","0","-2","0","1","0","-1","-1","4","0","0","0"],["0","0","0","0","1","1","2","0","-2","0","0","1","0","2","-1","-1","0","-1","0","4","0","-1"],["0","0","0","0","-1","2","-1","-2","1","-1","0","0","2","-1","2","-1","0","1","0","0","4","1"],["0","0","0","0","-2","2","-1","-1","1","-1","2","2","2","0","1","1","-1","2","0","-1","1","4"]]},"132b27ca-13b8-4732-bb34-c919c4bf280e":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["24","12","12","12"],["12","42","9","6"],["12","9","6","6"],["12","6","6","0"]]},"829c1e41-ddfd-406f-b086-a886605ff5ec":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-2","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","8","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","4","8","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-1","1","2","-2","2","-1","-1","-1","1","-2","-2","2","-2","-1","1","-1","-2"],["0","0","0","0","-1","4","1","-1","0","0","2","2","2","1","1","-1","1","1","-1","1","2","2"],["0","0","0","0","1","1","4","2","-1","2","0","0","-1","2","-1","-1","2","-2","0","2","-1","-1"],["0","0","0","0","2","-1","2","4","-1","2","0","0","-1","0","-2","0","2","-2","-1","0","-2","-1"],["0","0","0","0","-2","0","-1","-1","4","0","-1","0","-1","-2","2","0","0","0","2","-2","1","1"],["0","0","0","0","2","0","2","2","0","4","0","-1","-1","1","0","-1","2","-2","0","0","-1","-1"],["0","0","0","0","-1","2","0","0","-1","0","4","2","2","1","0","1","0","1","-1","0","0","2"],["0","0","0","0","-1","2","0","0","0","-1","2","4","1","0","-1","1","0","0","0","1","0","2"],["0","0","0","0","-1","2","-1","-1","-1","-1","2","1","4","0","1","1","-1","2","-2","0","2","2"],["0","0","0","0","1","1","2","0","-2","1","1","0","0","4","0","-1","0","0","0","2","-1","0"],["0","0","0","0","-2","1","-1","-2","2","0","0","-1","1","0","4","0","-1","2","1","-1","2","1"],["0","0","0","0","-2","-1","-1","0","0","-1","1","1","1","-1","0","4","-2","1","0","-1","-1","1"],["0","0","0","0","2","1","2","2","0","2","0","0","-1","0","-1","-2","4","-2","-1","0","0","-1"],["0","0","0","0","-2","1","-2","-2","0","-2","1","0","2","0","2","1","-2","4","-1","-1","1","2"],["0","0","0","0","-1","-1","0","-1","2","0","-1","0","-2","0","1","0","-1","-1","4","0","0","0"],["0","0","0","0","1","1","2","0","-2","0","0","1","0","2","-1","-1","0","-1","0","4","0","-1"],["0","0","0","0","-1","2","-1","-2","1","-1","0","0","2","-1","2","-1","0","1","0","0","4","1"],["0","0","0","0","-2","2","-1","-1","1","-1","2","2","2","0","1","1","-1","2","0","-1","1","4"]]},"cf1a6ac3-3d9a-47a0-9624-35c28b55cfd7":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["-2","-1","0","0"],["-1","-2","0","0"],["0","0","8","4"],["0","0","4","8"]]},"49d58ecd-f856-4e6e-bf4d-82b2e4b82ef8":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-2","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","20","-10","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-10","20","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-2","-1","-2","0","2","-1","2","1","0","-1","1","-2","-2","2","-2","1","0"],["0","0","0","0","-2","4","-1","2","0","-1","2","-1","0","1","-1","0","1","2","0","1","-2","1"],["0","0","0","0","-1","-1","4","0","-1","1","0","0","1","-2","1","-2","2","-1","-2","2","2","1"],["0","0","0","0","-2","2","0","6","2","-3","1","0","1","-1","0","-2","3","3","-1","2","0","-2"],["0","0","0","0","0","0","-1","2","4","-1","0","1","0","1","1","-1","0","2","0","1","1","-1"],["0","0","0","0","2","-1","1","-3","-1","6","-1","2","2","0","-2","-1","-1","-2","2","1","2","3"],["0","0","0","0","-1","2","0","1","0","-1","4","0","1","-1","1","1","0","1","0","1","-2","1"],["0","0","0","0","2","-1","0","0","1","2","0","4","1","-1","-1","-1","0","0","2","0","1","1"],["0","0","0","0","1","0","1","1","0","2","1","1","4","-1","0","-1","0","0","1","1","1","1"],["0","0","0","0","0","1","-2","-1","1","0","-1","-1","-1","4","0","1","-1","1","0","-1","0","0"],["0","0","0","0","-1","-1","1","0","1","-2","1","-1","0","0","4","0","0","1","-2","0","0","-1"],["0","0","0","0","1","0","-2","-2","-1","-1","1","-1","-1","1","0","4","-2","-1","1","-2","-2","0"],["0","0","0","0","-2","1","2","3","0","-1","0","0","0","-1","0","-2","4","1","-2","2","1","0"],["0","0","0","0","-2","2","-1","3","2","-2","1","0","0","1","1","-1","1","4","0","1","-1","-1"],["0","0","0","0","2","0","-2","-1","0","2","0","2","1","0","-2","1","-2","0","4","-1","-1","1"],["0","0","0","0","-2","1","2","2","1","1","1","0","1","-1","0","-2","2","1","-1","4","1","1"],["0","0","0","0","1","-2","2","0","1","2","-2","1","1","0","0","-2","1","-1","-1","1","4","0"],["0","0","0","0","0","1","1","-2","-1","3","1","1","1","0","-1","0","0","-1","1","1","0","4"]]},"a6b8f442-5e63-4f22-a184-d91872e08b5c":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["-2","1","0","0"],["1","-2","0","0"],["0","0","20","-10"],["0","0","-10","20"]]},"736a95d4-31ba-486a-80d2-477bfdc83980":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-6","-3","-2","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3","-2","-1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","-1","6","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4","-2","2","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-2","-1","-2","0","2","-1","2","1","0","-1","1","-2","-2","2","-2","1","0"],["0","0","0","0","-2","4","-1","2","0","-1","2","-1","0","1","-1","0","1","2","0","1","-2","1"],["0","0","0","0","-1","-1","4","0","-1","1","0","0","1","-2","1","-2","2","-1","-2","2","2","1"],["0","0","0","0","-2","2","0","6","2","-3","1","0","1","-1","0","-2","3","3","-1","2","0","-2"],["0","0","0","0","0","0","-1","2","4","-1","0","1","0","1","1","-1","0","2","0","1","1","-1"],["0","0","0","0","2","-1","1","-3","-1","6","-1","2","2","0","-2","-1","-1","-2","2","1","2","3"],["0","0","0","0","-1","2","0","1","0","-1","4","0","1","-1","1","1","0","1","0","1","-2","1"],["0","0","0","0","2","-1","0","0","1","2","0","4","1","-1","-1","-1","0","0","2","0","1","1"],["0","0","0","0","1","0","1","1","0","2","1","1","4","-1","0","-1","0","0","1","1","1","1"],["0","0","0","0","0","1","-2","-1","1","0","-1","-1","-1","4","0","1","-1","1","0","-1","0","0"],["0","0","0","0","-1","-1","1","0","1","-2","1","-1","0","0","4","0","0","1","-2","0","0","-1"],["0","0","0","0","1","0","-2","-2","-1","-1","1","-1","-1","1","0","4","-2","-1","1","-2","-2","0"],["0","0","0","0","-2","1","2","3","0","-1","0","0","0","-1","0","-2","4","1","-2","2","1","0"],["0","0","0","0","-2","2","-1","3","2","-2","1","0","0","1","1","-1","1","4","0","1","-1","-1"],["0","0","0","0","2","0","-2","-1","0","2","0","2","1","0","-2","1","-2","0","4","-1","-1","1"],["0","0","0","0","-2","1","2","2","1","1","1","0","1","-1","0","-2","2","1","-1","4","1","1"],["0","0","0","0","1","-2","2","0","1","2","-2","1","1","0","0","-2","1","-1","-1","1","4","0"],["0","0","0","0","0","1","1","-2","-1","3","1","1","1","0","-1","0","0","-1","1","1","0","4"]]},"6b52d125-57e7-4b46-9ff4-ec6aab785e0f":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["-6","-3","-2","-4"],["-3","-2","-1","-2"],["-2","-1","6","2"],["-4","-2","2","4"]]},"e4c859a0-906e-4871-9a50-f52ce0384903":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-18","-9","-12","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-9","-6","-6","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-12","-6","-4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-6","-3","-2","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","2","2","1","-2","2","2","-2","-2","2","-1","-2","2","-2","1","1","-2","1"],["0","0","0","0","2","4","2","-1","-2","2","2","0","-2","2","-2","-2","2","-2","0","0","-1","0"],["0","0","0","0","2","2","4","-1","-2","2","2","0","-2","1","0","0","0","0","1","1","0","1"],["0","0","0","0","1","-1","-1","4","1","1","1","0","-1","1","-1","-1","0","0","-1","-1","0","-1"],["0","0","0","0","-2","-2","-2","1","4","-2","-2","0","0","-2","1","1","-1","1","-2","-2","1","-2"],["0","0","0","0","2","2","2","1","-2","4","2","0","-2","2","-1","-1","1","-1","0","0","0","0"],["0","0","0","0","2","2","2","1","-2","2","4","0","-2","2","-1","-1","1","-1","0","1","0","0"],["0","0","0","0","-2","0","0","0","0","0","0","4","0","0","-1","0","-2","2","-1","-1","1","-1"],["0","0","0","0","-2","-2","-2","-1","0","-2","-2","0","4","-1","1","1","-1","1","1","1","0","1"],["0","0","0","0","2","2","1","1","-2","2","2","0","-1","4","-1","-1","1","-1","1","1","0","1"],["0","0","0","0","-1","-2","0","-1","1","-1","-1","-1","1","-1","4","2","-1","1","1","1","1","1"],["0","0","0","0","-2","-2","0","-1","1","-1","-1","0","1","-1","2","4","-2","2","0","0","2","0"],["0","0","0","0","2","2","0","0","-1","1","1","-2","-1","1","-1","-2","4","-2","0","0","-1","0"],["0","0","0","0","-2","-2","0","0","1","-1","-1","2","1","-1","1","2","-2","4","-1","-1","2","0"],["0","0","0","0","1","0","1","-1","-2","0","0","-1","1","1","1","0","0","-1","4","2","-1","2"],["0","0","0","0","1","0","1","-1","-2","0","1","-1","1","1","1","0","0","-1","2","4","-1","2"],["0","0","0","0","-2","-1","0","0","1","0","0","1","0","0","1","2","-1","2","-1","-1","4","0"],["0","0","0","0","1","0","1","-1","-2","0","0","-1","1","1","1","0","0","0","2","2","0","4"]]},"65dee780-f74a-4a11-bd4a-2a8efc4e5d5f":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["-18","-9","-12","-6"],["-9","-6","-6","-3"],["-12","-6","-4","-2"],["-6","-3","-2","2"]]},"9efbc59e-c4fe-4bf4-8966-e8f64af3419d":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["42","0","0","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","196","133","56","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","133","90","38","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21","56","38","26","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-1","-1","1","1","-1","-1","2","-1","-1","2","-2","2","2","-1","-1","1","2"],["0","0","0","0","-1","4","1","-2","1","2","2","-2","1","2","1","-1","0","1","1","2","-2","0"],["0","0","0","0","-1","1","4","-1","-1","2","-1","-1","2","-1","-1","0","-2","0","2","2","1","1"],["0","0","0","0","1","-2","-1","4","-1","-2","-2","2","-2","-2","1","1","0","1","-2","-1","0","0"],["0","0","0","0","1","1","-1","-1","4","1","2","-1","1","1","1","-2","0","1","-1","1","0","1"],["0","0","0","0","-1","2","2","-2","1","4","1","-1","2","0","-1","0","-2","1","2","1","-1","0"],["0","0","0","0","-1","2","-1","-2","2","1","4","-2","0","2","0","0","0","0","0","1","-2","-1"],["0","0","0","0","2","-2","-1","2","-1","-1","-2","4","-2","-2","0","0","1","1","0","-2","0","1"],["0","0","0","0","-1","1","2","-2","1","2","0","-2","4","1","-1","-1","-2","0","1","1","1","1"],["0","0","0","0","-1","2","-1","-2","1","0","2","-2","1","4","0","-1","1","-1","0","1","-1","0"],["0","0","0","0","2","1","-1","1","1","-1","0","0","-1","0","4","-2","2","2","-2","0","0","0"],["0","0","0","0","-2","-1","0","1","-2","0","0","0","-1","-1","-2","4","-1","-1","0","-1","-1","-2"],["0","0","0","0","2","0","-2","0","0","-2","0","1","-2","1","2","-1","4","0","-1","-1","0","0"],["0","0","0","0","2","1","0","1","1","1","0","1","0","-1","2","-1","0","4","-1","0","-1","1"],["0","0","0","0","-1","1","2","-2","-1","2","0","0","1","0","-2","0","-1","-1","4","1","0","0"],["0","0","0","0","-1","2","2","-1","1","1","1","-2","1","1","0","-1","-1","0","1","4","0","1"],["0","0","0","0","1","-2","1","0","0","-1","-2","0","1","-1","0","-1","0","-1","0","0","4","1"],["0","0","0","0","2","0","1","0","1","0","-1","1","1","0","0","-2","0","1","0","1","1","4"]]},"a8a69211-32d5-4b84-be8c-5e562156aa40":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["42","0","0","21"],["0","196","133","56"],["0","133","90","38"],["21","56","38","26"]]},"bb1f971e-256a-4e45-98c7-543982b58ad1":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["48","63","0","58","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["63","84","0","77","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-98","-21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["58","77","-21","66","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-1","-1","1","1","-1","-1","2","-1","-1","2","-2","2","2","-1","-1","1","2"],["0","0","0","0","-1","4","1","-2","1","2","2","-2","1","2","1","-1","0","1","1","2","-2","0"],["0","0","0","0","-1","1","4","-1","-1","2","-1","-1","2","-1","-1","0","-2","0","2","2","1","1"],["0","0","0","0","1","-2","-1","4","-1","-2","-2","2","-2","-2","1","1","0","1","-2","-1","0","0"],["0","0","0","0","1","1","-1","-1","4","1","2","-1","1","1","1","-2","0","1","-1","1","0","1"],["0","0","0","0","-1","2","2","-2","1","4","1","-1","2","0","-1","0","-2","1","2","1","-1","0"],["0","0","0","0","-1","2","-1","-2","2","1","4","-2","0","2","0","0","0","0","0","1","-2","-1"],["0","0","0","0","2","-2","-1","2","-1","-1","-2","4","-2","-2","0","0","1","1","0","-2","0","1"],["0","0","0","0","-1","1","2","-2","1","2","0","-2","4","1","-1","-1","-2","0","1","1","1","1"],["0","0","0","0","-1","2","-1","-2","1","0","2","-2","1","4","0","-1","1","-1","0","1","-1","0"],["0","0","0","0","2","1","-1","1","1","-1","0","0","-1","0","4","-2","2","2","-2","0","0","0"],["0","0","0","0","-2","-1","0","1","-2","0","0","0","-1","-1","-2","4","-1","-1","0","-1","-1","-2"],["0","0","0","0","2","0","-2","0","0","-2","0","1","-2","1","2","-1","4","0","-1","-1","0","0"],["0","0","0","0","2","1","0","1","1","1","0","1","0","-1","2","-1","0","4","-1","0","-1","1"],["0","0","0","0","-1","1","2","-2","-1","2","0","0","1","0","-2","0","-1","-1","4","1","0","0"],["0","0","0","0","-1","2","2","-1","1","1","1","-2","1","1","0","-1","-1","0","1","4","0","1"],["0","0","0","0","1","-2","1","0","0","-1","-2","0","1","-1","0","-1","0","-1","0","0","4","1"],["0","0","0","0","2","0","1","0","1","0","-1","1","1","0","0","-2","0","1","0","1","1","4"]]},"014b344d-b3de-4e5b-aa0d-86532c962379":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["48","63","0","58"],["63","84","0","77"],["0","0","-98","-21"],["58","77","-21","66"]]},"0747c6ec-9613-4803-b059-1667490aa794":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["42","21","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["21","12","0","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-98","-77","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","1","-77","-60","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-1","-1","1","1","-1","-1","2","-1","-1","2","-2","2","2","-1","-1","1","2"],["0","0","0","0","-1","4","1","-2","1","2","2","-2","1","2","1","-1","0","1","1","2","-2","0"],["0","0","0","0","-1","1","4","-1","-1","2","-1","-1","2","-1","-1","0","-2","0","2","2","1","1"],["0","0","0","0","1","-2","-1","4","-1","-2","-2","2","-2","-2","1","1","0","1","-2","-1","0","0"],["0","0","0","0","1","1","-1","-1","4","1","2","-1","1","1","1","-2","0","1","-1","1","0","1"],["0","0","0","0","-1","2","2","-2","1","4","1","-1","2","0","-1","0","-2","1","2","1","-1","0"],["0","0","0","0","-1","2","-1","-2","2","1","4","-2","0","2","0","0","0","0","0","1","-2","-1"],["0","0","0","0","2","-2","-1","2","-1","-1","-2","4","-2","-2","0","0","1","1","0","-2","0","1"],["0","0","0","0","-1","1","2","-2","1","2","0","-2","4","1","-1","-1","-2","0","1","1","1","1"],["0","0","0","0","-1","2","-1","-2","1","0","2","-2","1","4","0","-1","1","-1","0","1","-1","0"],["0","0","0","0","2","1","-1","1","1","-1","0","0","-1","0","4","-2","2","2","-2","0","0","0"],["0","0","0","0","-2","-1","0","1","-2","0","0","0","-1","-1","-2","4","-1","-1","0","-1","-1","-2"],["0","0","0","0","2","0","-2","0","0","-2","0","1","-2","1","2","-1","4","0","-1","-1","0","0"],["0","0","0","0","2","1","0","1","1","1","0","1","0","-1","2","-1","0","4","-1","0","-1","1"],["0","0","0","0","-1","1","2","-2","-1","2","0","0","1","0","-2","0","-1","-1","4","1","0","0"],["0","0","0","0","-1","2","2","-1","1","1","1","-2","1","1","0","-1","-1","0","1","4","0","1"],["0","0","0","0","1","-2","1","0","0","-1","-2","0","1","-1","0","-1","0","-1","0","0","4","1"],["0","0","0","0","2","0","1","0","1","0","-1","1","1","0","0","-2","0","1","0","1","1","4"]]},"f477a8fd-a5f2-4366-b2a7-a414ff7dd0ca":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["42","21","0","0"],["21","12","0","1"],["0","0","-98","-77"],["0","1","-77","-60"]]},"93fc9a30-2249-44a2-ad55-6237c6b258cf":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","12","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","22","10","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","10","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","1","1","1","1","2","1","-2","1","2","1","-1","2","1","1","-2","-2","-1"],["0","0","0","0","1","4","-1","-1","2","1","2","-2","2","2","0","1","-1","-1","-1","-2","-2","-2"],["0","0","0","0","1","-1","4","2","1","2","1","-1","-2","0","2","-2","2","2","2","-1","1","-1"],["0","0","0","0","1","-1","2","4","-1","1","0","-1","-1","0","0","-2","1","1","0","1","0","1"],["0","0","0","0","1","2","1","-1","4","2","1","-2","0","2","1","1","1","1","0","-2","-1","-2"],["0","0","0","0","2","1","2","1","2","4","2","-2","0","2","2","0","1","1","1","-1","-1","-2"],["0","0","0","0","1","2","1","0","1","2","4","-2","0","2","1","-1","-1","-1","0","-1","0","-2"],["0","0","0","0","-2","-2","-1","-1","-2","-2","-2","4","-1","-2","0","1","0","-1","0","1","2","1"],["0","0","0","0","1","2","-2","-1","0","0","0","-1","4","0","0","1","-1","0","-1","-1","-2","0"],["0","0","0","0","2","2","0","0","2","2","2","-2","0","4","0","0","0","0","0","-1","-2","-2"],["0","0","0","0","1","0","2","0","1","2","1","0","0","0","4","-1","2","1","2","-1","1","-1"],["0","0","0","0","-1","1","-2","-2","1","0","-1","1","1","0","-1","4","-1","-1","-1","0","-1","-1"],["0","0","0","0","2","-1","2","1","1","1","-1","0","-1","0","2","-1","4","2","2","-1","0","0"],["0","0","0","0","1","-1","2","1","1","1","-1","-1","0","0","1","-1","2","4","2","-1","-1","0"],["0","0","0","0","1","-1","2","0","0","1","0","0","-1","0","2","-1","2","2","4","-1","0","-1"],["0","0","0","0","-2","-2","-1","1","-2","-1","-1","1","-1","-1","-1","0","-1","-1","-1","4","1","2"],["0","0","0","0","-2","-2","1","0","-1","-1","0","2","-2","-2","1","-1","0","-1","0","1","4","1"],["0","0","0","0","-1","-2","-1","1","-2","-2","-2","1","0","-2","-1","-1","0","0","-1","2","1","4"]]},"9b3d3a3a-61b4-41e9-8bb1-ab3a7f844350":{"_type":{"name":"Hecke.QuadSpace","params":"c7a2ff51-fb6d-4cac-b80c-74a74280a5d5"},"data":[["24","12","12","0"],["12","22","10","0"],["12","10","6","0"],["0","0","0","-4"]]},"ecacc356-d595-411c-ba27-ded8d7a0e3ad":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","12","0","0","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","10","0","3","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","3","0","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","4","2","2","1","0","2","-1","-1","-1","2","2","-1","2","2","-2","1","1"],["0","0","0","0","0","2","4","2","-1","1","2","0","-2","-2","1","1","0","2","0","-2","-1","-1"],["0","0","0","0","0","2","2","4","0","-1","2","-1","-1","-2","2","0","1","0","1","0","1","-1"],["0","0","0","0","0","1","-1","0","4","-2","0","-2","-1","-1","-1","2","1","1","2","-1","0","1"],["0","0","0","0","0","0","1","-1","-2","4","1","2","1","1","0","-1","-1","0","0","0","0","1"],["0","0","0","0","0","2","2","2","0","1","4","-1","-1","-1","1","1","1","0","2","-1","1","0"],["0","0","0","0","0","-1","0","-1","-2","2","-1","4","2","0","1","-1","0","-1","-2","1","-1","1"],["0","0","0","0","0","-1","-2","-1","-1","1","-1","2","4","2","1","-2","0","-2","-1","2","0","2"],["0","0","0","0","0","-1","-2","-2","-1","1","-1","0","2","4","0","-1","-2","-1","0","1","1","1"],["0","0","0","0","0","2","1","2","-1","0","1","1","1","0","4","0","0","0","0","0","1","1"],["0","0","0","0","0","2","1","0","2","-1","1","-1","-2","-1","0","4","0","2","1","-2","0","0"],["0","0","0","0","0","-1","0","1","1","-1","1","0","0","-2","0","0","4","-1","0","1","-1","0"],["0","0","0","0","0","2","2","0","1","0","0","-1","-2","-1","0","2","-1","4","0","-2","-1","0"],["0","0","0","0","0","2","0","1","2","0","2","-2","-1","0","0","1","0","0","4","-1","2","1"],["0","0","0","0","0","-2","-2","0","-1","0","-1","1","2","1","0","-2","1","-2","-1","4","1","0"],["0","0","0","0","0","1","-1","1","0","0","1","-1","0","1","1","0","-1","-1","2","1","4","0"],["0","0","0","0","0","1","-1","-1","1","1","0","1","2","1","1","0","0","0","1","0","0","4"]]},"27399273-b357-4aa4-89c5-acaaf2c9c3ef":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"17"}},"807706b8-ea5c-48c8-9897-f3a819542a87":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"5"}},"8be7732d-4171-4a6a-a36b-1e961671f9e7":{"_type":{"name":"Hecke.QuadSpace","params":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"},"data":[["24","12","0","0","12"],["12","10","0","3","6"],["0","0","12","0","0"],["0","3","0","2","0"],["12","6","0","0","0"]]},"c2d26bd4-e81e-4f35-b4a1-764262e780c8":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"5","nrows":"5"}},"735e7585-6b9f-4b1b-aef4-e93aea09092b":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","0","0","12","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","64","56","48","20","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","56","50","42","18","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","48","42","38","20","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","20","18","20","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","4","0","-1","1","-1","0","1","0","-1","-2","1","-1","1","-2","-2","-2","1"],["0","0","0","0","0","0","4","-2","-2","-2","-2","2","-2","-1","-1","2","2","2","2","2","1","-2"],["0","0","0","0","0","-1","-2","4","2","2","1","0","0","2","2","-2","-1","-1","0","-1","-1","0"],["0","0","0","0","0","1","-2","2","4","2","2","0","1","0","1","0","-1","0","-1","-1","-2","0"],["0","0","0","0","0","-1","-2","2","2","4","2","-1","1","0","2","-2","0","-2","0","0","-1","1"],["0","0","0","0","0","0","-2","1","2","2","4","-2","1","-1","2","-1","0","-2","-1","-1","-2","0"],["0","0","0","0","0","1","2","0","0","-1","-2","4","-2","0","-1","2","1","2","0","1","0","-1"],["0","0","0","0","0","0","-2","0","1","1","1","-2","4","1","1","-1","-2","0","-1","-1","0","2"],["0","0","0","0","0","-1","-1","2","0","0","-1","0","1","4","0","-2","-2","0","0","0","0","0"],["0","0","0","0","0","-2","-1","2","1","2","2","-1","1","0","4","-1","0","-1","1","0","0","0"],["0","0","0","0","0","1","2","-2","0","-2","-1","2","-1","-2","-1","4","1","2","0","1","1","-1"],["0","0","0","0","0","-1","2","-1","-1","0","0","1","-2","-2","0","1","4","0","1","2","1","-2"],["0","0","0","0","0","1","2","-1","0","-2","-2","2","0","0","-1","2","0","4","1","0","1","-1"],["0","0","0","0","0","-2","2","0","-1","0","-1","0","-1","0","1","0","1","1","4","2","1","-2"],["0","0","0","0","0","-2","2","-1","-1","0","-1","1","-1","0","0","1","2","0","2","4","1","-2"],["0","0","0","0","0","-2","1","-1","-2","-1","-2","0","0","0","0","1","1","1","1","1","4","0"],["0","0","0","0","0","1","-2","0","0","1","0","-1","2","0","0","-1","-2","-1","-2","-2","0","4"]]},"9de38e6a-ef89-4919-b58b-7442a4801c43":{"_type":{"name":"Hecke.QuadSpace","params":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"},"data":[["24","0","0","12","12"],["0","64","56","48","20"],["0","56","50","42","18"],["12","48","42","38","20"],["12","20","18","20","12"]]},"9494c5e9-8a15-47aa-a559-0670e7a3b333":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["6","0","2","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-32","-16","0","-12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["2","-16","-10","0","-8","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4","0","0","4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","-12","-8","-2","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","4","0","-1","1","-1","0","1","0","-1","-2","1","-1","1","-2","-2","-2","1"],["0","0","0","0","0","0","4","-2","-2","-2","-2","2","-2","-1","-1","2","2","2","2","2","1","-2"],["0","0","0","0","0","-1","-2","4","2","2","1","0","0","2","2","-2","-1","-1","0","-1","-1","0"],["0","0","0","0","0","1","-2","2","4","2","2","0","1","0","1","0","-1","0","-1","-1","-2","0"],["0","0","0","0","0","-1","-2","2","2","4","2","-1","1","0","2","-2","0","-2","0","0","-1","1"],["0","0","0","0","0","0","-2","1","2","2","4","-2","1","-1","2","-1","0","-2","-1","-1","-2","0"],["0","0","0","0","0","1","2","0","0","-1","-2","4","-2","0","-1","2","1","2","0","1","0","-1"],["0","0","0","0","0","0","-2","0","1","1","1","-2","4","1","1","-1","-2","0","-1","-1","0","2"],["0","0","0","0","0","-1","-1","2","0","0","-1","0","1","4","0","-2","-2","0","0","0","0","0"],["0","0","0","0","0","-2","-1","2","1","2","2","-1","1","0","4","-1","0","-1","1","0","0","0"],["0","0","0","0","0","1","2","-2","0","-2","-1","2","-1","-2","-1","4","1","2","0","1","1","-1"],["0","0","0","0","0","-1","2","-1","-1","0","0","1","-2","-2","0","1","4","0","1","2","1","-2"],["0","0","0","0","0","1","2","-1","0","-2","-2","2","0","0","-1","2","0","4","1","0","1","-1"],["0","0","0","0","0","-2","2","0","-1","0","-1","0","-1","0","1","0","1","1","4","2","1","-2"],["0","0","0","0","0","-2","2","-1","-1","0","-1","1","-1","0","0","1","2","0","2","4","1","-2"],["0","0","0","0","0","-2","1","-1","-2","-1","-2","0","0","0","0","1","1","1","1","1","4","0"],["0","0","0","0","0","1","-2","0","0","1","0","-1","2","0","0","-1","-2","-1","-2","-2","0","4"]]},"2d7bc4c0-266a-4430-91c5-a3e29d8c8b65":{"_type":{"name":"Hecke.QuadSpace","params":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"},"data":[["6","0","2","4","0"],["0","-32","-16","0","-12"],["2","-16","-10","0","-8"],["4","0","0","4","-2"],["0","-12","-8","-2","-4"]]},"7e939205-6cd8-49a1-b32d-290dcf8e58ef":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","12","12","0","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","4","6","0","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","6","4","0","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","8","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","6","6","4","10","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","4","0","-1","1","-1","0","1","0","-1","-2","1","-1","1","-2","-2","-2","1"],["0","0","0","0","0","0","4","-2","-2","-2","-2","2","-2","-1","-1","2","2","2","2","2","1","-2"],["0","0","0","0","0","-1","-2","4","2","2","1","0","0","2","2","-2","-1","-1","0","-1","-1","0"],["0","0","0","0","0","1","-2","2","4","2","2","0","1","0","1","0","-1","0","-1","-1","-2","0"],["0","0","0","0","0","-1","-2","2","2","4","2","-1","1","0","2","-2","0","-2","0","0","-1","1"],["0","0","0","0","0","0","-2","1","2","2","4","-2","1","-1","2","-1","0","-2","-1","-1","-2","0"],["0","0","0","0","0","1","2","0","0","-1","-2","4","-2","0","-1","2","1","2","0","1","0","-1"],["0","0","0","0","0","0","-2","0","1","1","1","-2","4","1","1","-1","-2","0","-1","-1","0","2"],["0","0","0","0","0","-1","-1","2","0","0","-1","0","1","4","0","-2","-2","0","0","0","0","0"],["0","0","0","0","0","-2","-1","2","1","2","2","-1","1","0","4","-1","0","-1","1","0","0","0"],["0","0","0","0","0","1","2","-2","0","-2","-1","2","-1","-2","-1","4","1","2","0","1","1","-1"],["0","0","0","0","0","-1","2","-1","-1","0","0","1","-2","-2","0","1","4","0","1","2","1","-2"],["0","0","0","0","0","1","2","-1","0","-2","-2","2","0","0","-1","2","0","4","1","0","1","-1"],["0","0","0","0","0","-2","2","0","-1","0","-1","0","-1","0","1","0","1","1","4","2","1","-2"],["0","0","0","0","0","-2","2","-1","-1","0","-1","1","-1","0","0","1","2","0","2","4","1","-2"],["0","0","0","0","0","-2","1","-1","-2","-1","-2","0","0","0","0","1","1","1","1","1","4","0"],["0","0","0","0","0","1","-2","0","0","1","0","-1","2","0","0","-1","-2","-1","-2","-2","0","4"]]},"f3bb1f4c-d9ee-487a-b6e2-e54ad5a3220e":{"_type":{"name":"Hecke.QuadSpace","params":"c2d26bd4-e81e-4f35-b4a1-764262e780c8"},"data":[["24","12","12","0","12"],["12","4","6","0","6"],["12","6","4","0","6"],["0","0","0","8","4"],["12","6","6","4","10"]]},"e37b4d4b-2e0f-44f5-8b09-638b75a77e87":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["72","18","0","36","36","45","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["18","6","0","9","9","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","36","0","21","18","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["36","9","0","54","18","42","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["36","9","21","18","30","33","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["45","12","18","42","33","48","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","1","-2","1","-1","-1","0","1","1","-2","-1","2","-2","2","-2"],["0","0","0","0","0","0","1","4","-1","-1","0","-2","-2","-1","2","1","-2","-2","-1","-2","-1","-1"],["0","0","0","0","0","0","1","-1","4","-1","0","0","-1","2","-1","1","-1","-1","0","0","0","-2"],["0","0","0","0","0","0","-2","-1","-1","4","1","0","2","1","-1","-2","2","2","0","0","0","2"],["0","0","0","0","0","0","1","0","0","1","4","-2","1","2","1","1","0","-1","2","-2","2","0"],["0","0","0","0","0","0","-1","-2","0","0","-2","4","0","-1","-2","-2","2","1","0","2","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","1","0","4","0","0","-1","2","2","1","0","0","1"],["0","0","0","0","0","0","0","-1","2","1","2","-1","0","4","-1","1","0","-1","1","0","1","0"],["0","0","0","0","0","0","1","2","-1","-1","1","-2","0","-1","4","2","-2","-1","1","-1","-1","0"],["0","0","0","0","0","0","1","1","1","-2","1","-2","-1","1","2","4","-2","-2","0","0","0","-1"],["0","0","0","0","0","0","-2","-2","-1","2","0","2","2","0","-2","-2","4","2","0","1","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","-1","1","2","-1","-1","-2","2","4","0","1","0","1"],["0","0","0","0","0","0","2","-1","0","0","2","0","1","1","1","0","0","0","4","-1","2","0"],["0","0","0","0","0","0","-2","-2","0","0","-2","2","0","0","-1","0","1","1","-1","4","-1","2"],["0","0","0","0","0","0","2","-1","0","0","2","0","0","1","-1","0","0","0","2","-1","4","0"],["0","0","0","0","0","0","-2","-1","-2","2","0","1","1","0","0","-1","1","1","0","2","0","4"]]},"9f43052a-1973-4441-b3bb-584b5b71b7dd":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"16"}},"285841df-fc2e-4dc6-8b9e-7b83d35fdb41":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"6"}},"84365de2-827c-40c7-9794-886fef0a6c4b":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["72","18","0","36","36","45"],["18","6","0","9","9","12"],["0","0","36","0","21","18"],["36","9","0","54","18","42"],["36","9","21","18","30","33"],["45","12","18","42","33","48"]]},"732b88c4-5d76-48dc-bf84-8db62a797ff4":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"6","nrows":"6"}},"46c20fba-c0f0-4117-b73d-96fce79ab772":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["18","9","6","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["9","6","3","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","3","0","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","3","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","18","9","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","9","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","1","-2","1","-1","-1","0","1","1","-2","-1","2","-2","2","-2"],["0","0","0","0","0","0","1","4","-1","-1","0","-2","-2","-1","2","1","-2","-2","-1","-2","-1","-1"],["0","0","0","0","0","0","1","-1","4","-1","0","0","-1","2","-1","1","-1","-1","0","0","0","-2"],["0","0","0","0","0","0","-2","-1","-1","4","1","0","2","1","-1","-2","2","2","0","0","0","2"],["0","0","0","0","0","0","1","0","0","1","4","-2","1","2","1","1","0","-1","2","-2","2","0"],["0","0","0","0","0","0","-1","-2","0","0","-2","4","0","-1","-2","-2","2","1","0","2","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","1","0","4","0","0","-1","2","2","1","0","0","1"],["0","0","0","0","0","0","0","-1","2","1","2","-1","0","4","-1","1","0","-1","1","0","1","0"],["0","0","0","0","0","0","1","2","-1","-1","1","-2","0","-1","4","2","-2","-1","1","-1","-1","0"],["0","0","0","0","0","0","1","1","1","-2","1","-2","-1","1","2","4","-2","-2","0","0","0","-1"],["0","0","0","0","0","0","-2","-2","-1","2","0","2","2","0","-2","-2","4","2","0","1","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","-1","1","2","-1","-1","-2","2","4","0","1","0","1"],["0","0","0","0","0","0","2","-1","0","0","2","0","1","1","1","0","0","0","4","-1","2","0"],["0","0","0","0","0","0","-2","-2","0","0","-2","2","0","0","-1","0","1","1","-1","4","-1","2"],["0","0","0","0","0","0","2","-1","0","0","2","0","0","1","-1","0","0","0","2","-1","4","0"],["0","0","0","0","0","0","-2","-1","-2","2","0","1","1","0","0","-1","1","1","0","2","0","4"]]},"9cd96ad4-96e3-403d-a957-b6bc1bc5a8b4":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["18","9","6","6","0","0"],["9","6","3","3","0","0"],["6","3","0","3","0","0"],["6","3","3","0","0","0"],["0","0","0","0","18","9"],["0","0","0","0","9","6"]]},"a815d084-970e-40e8-a5b5-a40176be68f2":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-2","-1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","2","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","18","9","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","9","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","1","-2","1","-1","-1","0","1","1","-2","-1","2","-2","2","-2"],["0","0","0","0","0","0","1","4","-1","-1","0","-2","-2","-1","2","1","-2","-2","-1","-2","-1","-1"],["0","0","0","0","0","0","1","-1","4","-1","0","0","-1","2","-1","1","-1","-1","0","0","0","-2"],["0","0","0","0","0","0","-2","-1","-1","4","1","0","2","1","-1","-2","2","2","0","0","0","2"],["0","0","0","0","0","0","1","0","0","1","4","-2","1","2","1","1","0","-1","2","-2","2","0"],["0","0","0","0","0","0","-1","-2","0","0","-2","4","0","-1","-2","-2","2","1","0","2","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","1","0","4","0","0","-1","2","2","1","0","0","1"],["0","0","0","0","0","0","0","-1","2","1","2","-1","0","4","-1","1","0","-1","1","0","1","0"],["0","0","0","0","0","0","1","2","-1","-1","1","-2","0","-1","4","2","-2","-1","1","-1","-1","0"],["0","0","0","0","0","0","1","1","1","-2","1","-2","-1","1","2","4","-2","-2","0","0","0","-1"],["0","0","0","0","0","0","-2","-2","-1","2","0","2","2","0","-2","-2","4","2","0","1","0","1"],["0","0","0","0","0","0","-1","-2","-1","2","-1","1","2","-1","-1","-2","2","4","0","1","0","1"],["0","0","0","0","0","0","2","-1","0","0","2","0","1","1","1","0","0","0","4","-1","2","0"],["0","0","0","0","0","0","-2","-2","0","0","-2","2","0","0","-1","0","1","1","-1","4","-1","2"],["0","0","0","0","0","0","2","-1","0","0","2","0","0","1","-1","0","0","0","2","-1","4","0"],["0","0","0","0","0","0","-2","-1","-2","2","0","1","1","0","0","-1","1","1","0","2","0","4"]]},"fb721940-5b4e-4835-8b1a-da61d91b2bd9":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["-2","-1","0","0","0","0"],["-1","-2","0","0","0","0"],["0","0","2","1","0","0"],["0","0","1","2","0","0"],["0","0","0","0","18","9"],["0","0","0","0","9","6"]]},"5bba117b-567d-47ca-abac-41a5b440b750":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["12","0","6","6","6","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","12","6","0","0","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","6","42","33","3","9","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","0","33","30","3","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","0","3","3","2","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","6","9","6","3","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","6","3","0","2","2","-3","-2","-2","2","-3","3","0","0","-1","0","3"],["0","0","0","0","0","0","3","6","-1","0","-1","-3","-2","-1","3","-1","1","1","-1","1","-2","3"],["0","0","0","0","0","0","0","-1","4","2","0","1","0","1","-1","-2","0","1","2","1","2","1"],["0","0","0","0","0","0","2","0","2","4","2","0","-1","-1","1","-2","0","1","0","1","2","1"],["0","0","0","0","0","0","2","-1","0","2","4","-1","0","-2","0","-1","0","-1","-1","-1","2","0"],["0","0","0","0","0","0","-3","-3","1","0","-1","4","1","1","-1","1","-1","1","1","1","0","-2"],["0","0","0","0","0","0","-2","-2","0","-1","0","1","4","2","-2","1","-2","-2","-1","1","0","0"],["0","0","0","0","0","0","-2","-1","1","-1","-2","1","2","4","-2","0","-1","-1","0","1","-1","0"],["0","0","0","0","0","0","2","3","-1","1","0","-1","-2","-2","4","-1","1","2","0","0","-1","1"],["0","0","0","0","0","0","-3","-1","-2","-2","-1","1","1","0","-1","4","-2","-1","-1","0","-1","-2"],["0","0","0","0","0","0","3","1","0","0","0","-1","-2","-1","1","-2","4","1","1","-2","0","1"],["0","0","0","0","0","0","0","1","1","1","-1","1","-2","-1","2","-1","1","4","1","0","0","0"],["0","0","0","0","0","0","0","-1","2","0","-1","1","-1","0","0","-1","1","1","4","0","1","0"],["0","0","0","0","0","0","-1","1","1","1","-1","1","1","1","0","0","-2","0","0","4","0","1"],["0","0","0","0","0","0","0","-2","2","2","2","0","0","-1","-1","-1","0","0","1","0","4","0"],["0","0","0","0","0","0","3","3","1","1","0","-2","0","0","1","-2","1","0","0","1","0","4"]]},"fc143f88-4bf5-4488-bc9e-2b92be63cbbe":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["12","0","6","6","6","6"],["0","12","6","0","0","6"],["6","6","42","33","3","9"],["6","0","33","30","3","6"],["6","0","3","3","2","3"],["6","6","9","6","3","6"]]},"4fa2852b-3512-4338-86d4-380db887a51a":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["8","12","6","4","10","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","24","12","6","18","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","12","42","3","30","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4","6","3","38","5","15","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["10","18","30","5","26","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","15","0","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","6","3","0","2","2","-3","-2","-2","2","-3","3","0","0","-1","0","3"],["0","0","0","0","0","0","3","6","-1","0","-1","-3","-2","-1","3","-1","1","1","-1","1","-2","3"],["0","0","0","0","0","0","0","-1","4","2","0","1","0","1","-1","-2","0","1","2","1","2","1"],["0","0","0","0","0","0","2","0","2","4","2","0","-1","-1","1","-2","0","1","0","1","2","1"],["0","0","0","0","0","0","2","-1","0","2","4","-1","0","-2","0","-1","0","-1","-1","-1","2","0"],["0","0","0","0","0","0","-3","-3","1","0","-1","4","1","1","-1","1","-1","1","1","1","0","-2"],["0","0","0","0","0","0","-2","-2","0","-1","0","1","4","2","-2","1","-2","-2","-1","1","0","0"],["0","0","0","0","0","0","-2","-1","1","-1","-2","1","2","4","-2","0","-1","-1","0","1","-1","0"],["0","0","0","0","0","0","2","3","-1","1","0","-1","-2","-2","4","-1","1","2","0","0","-1","1"],["0","0","0","0","0","0","-3","-1","-2","-2","-1","1","1","0","-1","4","-2","-1","-1","0","-1","-2"],["0","0","0","0","0","0","3","1","0","0","0","-1","-2","-1","1","-2","4","1","1","-2","0","1"],["0","0","0","0","0","0","0","1","1","1","-1","1","-2","-1","2","-1","1","4","1","0","0","0"],["0","0","0","0","0","0","0","-1","2","0","-1","1","-1","0","0","-1","1","1","4","0","1","0"],["0","0","0","0","0","0","-1","1","1","1","-1","1","1","1","0","0","-2","0","0","4","0","1"],["0","0","0","0","0","0","0","-2","2","2","2","0","0","-1","-1","-1","0","0","1","0","4","0"],["0","0","0","0","0","0","3","3","1","1","0","-2","0","0","1","-2","1","0","0","1","0","4"]]},"25f88589-ca4c-4e1f-b3dd-48a5dd162a8d":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["8","12","6","4","10","0"],["12","24","12","6","18","0"],["6","12","42","3","30","0"],["4","6","3","38","5","15"],["10","18","30","5","26","0"],["0","0","0","15","0","6"]]},"f5c1301c-c811-489a-8109-dba3ff7115b9":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-72","-36","-36","-18","-48","-48","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-36","-24","-18","-12","-24","-24","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-36","-18","-16","-10","-24","-24","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-18","-12","-10","-4","-12","-12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-48","-24","-24","-12","-30","-33","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-48","-24","-24","-12","-33","-30","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","6","3","0","2","2","-3","-2","-2","2","-3","3","0","0","-1","0","3"],["0","0","0","0","0","0","3","6","-1","0","-1","-3","-2","-1","3","-1","1","1","-1","1","-2","3"],["0","0","0","0","0","0","0","-1","4","2","0","1","0","1","-1","-2","0","1","2","1","2","1"],["0","0","0","0","0","0","2","0","2","4","2","0","-1","-1","1","-2","0","1","0","1","2","1"],["0","0","0","0","0","0","2","-1","0","2","4","-1","0","-2","0","-1","0","-1","-1","-1","2","0"],["0","0","0","0","0","0","-3","-3","1","0","-1","4","1","1","-1","1","-1","1","1","1","0","-2"],["0","0","0","0","0","0","-2","-2","0","-1","0","1","4","2","-2","1","-2","-2","-1","1","0","0"],["0","0","0","0","0","0","-2","-1","1","-1","-2","1","2","4","-2","0","-1","-1","0","1","-1","0"],["0","0","0","0","0","0","2","3","-1","1","0","-1","-2","-2","4","-1","1","2","0","0","-1","1"],["0","0","0","0","0","0","-3","-1","-2","-2","-1","1","1","0","-1","4","-2","-1","-1","0","-1","-2"],["0","0","0","0","0","0","3","1","0","0","0","-1","-2","-1","1","-2","4","1","1","-2","0","1"],["0","0","0","0","0","0","0","1","1","1","-1","1","-2","-1","2","-1","1","4","1","0","0","0"],["0","0","0","0","0","0","0","-1","2","0","-1","1","-1","0","0","-1","1","1","4","0","1","0"],["0","0","0","0","0","0","-1","1","1","1","-1","1","1","1","0","0","-2","0","0","4","0","1"],["0","0","0","0","0","0","0","-2","2","2","2","0","0","-1","-1","-1","0","0","1","0","4","0"],["0","0","0","0","0","0","3","3","1","1","0","-2","0","0","1","-2","1","0","0","1","0","4"]]},"04dfffc1-3684-4856-aaf5-e9d86a04de23":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["-72","-36","-36","-18","-48","-48"],["-36","-24","-18","-12","-24","-24"],["-36","-18","-16","-10","-24","-24"],["-18","-12","-10","-4","-12","-12"],["-48","-24","-24","-12","-30","-33"],["-48","-24","-24","-12","-33","-30"]]},"69070566-aa18-4e49-bf7c-7cf735e6025e":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["8","-4","0","0","4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4","8","0","0","-2","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-18","-9","-6","-12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-9","-6","-3","-6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4","-2","-6","-3","2","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","4","-12","-6","-4","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","6","3","0","2","2","-3","-2","-2","2","-3","3","0","0","-1","0","3"],["0","0","0","0","0","0","3","6","-1","0","-1","-3","-2","-1","3","-1","1","1","-1","1","-2","3"],["0","0","0","0","0","0","0","-1","4","2","0","1","0","1","-1","-2","0","1","2","1","2","1"],["0","0","0","0","0","0","2","0","2","4","2","0","-1","-1","1","-2","0","1","0","1","2","1"],["0","0","0","0","0","0","2","-1","0","2","4","-1","0","-2","0","-1","0","-1","-1","-1","2","0"],["0","0","0","0","0","0","-3","-3","1","0","-1","4","1","1","-1","1","-1","1","1","1","0","-2"],["0","0","0","0","0","0","-2","-2","0","-1","0","1","4","2","-2","1","-2","-2","-1","1","0","0"],["0","0","0","0","0","0","-2","-1","1","-1","-2","1","2","4","-2","0","-1","-1","0","1","-1","0"],["0","0","0","0","0","0","2","3","-1","1","0","-1","-2","-2","4","-1","1","2","0","0","-1","1"],["0","0","0","0","0","0","-3","-1","-2","-2","-1","1","1","0","-1","4","-2","-1","-1","0","-1","-2"],["0","0","0","0","0","0","3","1","0","0","0","-1","-2","-1","1","-2","4","1","1","-2","0","1"],["0","0","0","0","0","0","0","1","1","1","-1","1","-2","-1","2","-1","1","4","1","0","0","0"],["0","0","0","0","0","0","0","-1","2","0","-1","1","-1","0","0","-1","1","1","4","0","1","0"],["0","0","0","0","0","0","-1","1","1","1","-1","1","1","1","0","0","-2","0","0","4","0","1"],["0","0","0","0","0","0","0","-2","2","2","2","0","0","-1","-1","-1","0","0","1","0","4","0"],["0","0","0","0","0","0","3","3","1","1","0","-2","0","0","1","-2","1","0","0","1","0","4"]]},"fc93252a-4ba8-4254-bd60-1c241921a50c":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["8","-4","0","0","4","-2"],["-4","8","0","0","-2","4"],["0","0","-18","-9","-6","-12"],["0","0","-9","-6","-3","-6"],["4","-2","-6","-3","2","-4"],["-2","4","-12","-6","-4","-4"]]},"b3b990ec-58ce-4167-b18e-20541a4973be":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-8","-4","-4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4","-8","-2","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-2","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","2","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","1","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","6","3","0","2","2","-3","-2","-2","2","-3","3","0","0","-1","0","3"],["0","0","0","0","0","0","3","6","-1","0","-1","-3","-2","-1","3","-1","1","1","-1","1","-2","3"],["0","0","0","0","0","0","0","-1","4","2","0","1","0","1","-1","-2","0","1","2","1","2","1"],["0","0","0","0","0","0","2","0","2","4","2","0","-1","-1","1","-2","0","1","0","1","2","1"],["0","0","0","0","0","0","2","-1","0","2","4","-1","0","-2","0","-1","0","-1","-1","-1","2","0"],["0","0","0","0","0","0","-3","-3","1","0","-1","4","1","1","-1","1","-1","1","1","1","0","-2"],["0","0","0","0","0","0","-2","-2","0","-1","0","1","4","2","-2","1","-2","-2","-1","1","0","0"],["0","0","0","0","0","0","-2","-1","1","-1","-2","1","2","4","-2","0","-1","-1","0","1","-1","0"],["0","0","0","0","0","0","2","3","-1","1","0","-1","-2","-2","4","-1","1","2","0","0","-1","1"],["0","0","0","0","0","0","-3","-1","-2","-2","-1","1","1","0","-1","4","-2","-1","-1","0","-1","-2"],["0","0","0","0","0","0","3","1","0","0","0","-1","-2","-1","1","-2","4","1","1","-2","0","1"],["0","0","0","0","0","0","0","1","1","1","-1","1","-2","-1","2","-1","1","4","1","0","0","0"],["0","0","0","0","0","0","0","-1","2","0","-1","1","-1","0","0","-1","1","1","4","0","1","0"],["0","0","0","0","0","0","-1","1","1","1","-1","1","1","1","0","0","-2","0","0","4","0","1"],["0","0","0","0","0","0","0","-2","2","2","2","0","0","-1","-1","-1","0","0","1","0","4","0"],["0","0","0","0","0","0","3","3","1","1","0","-2","0","0","1","-2","1","0","0","1","0","4"]]},"0f2f0740-7fe1-4c17-aeb8-8987b8220c21":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["-8","-4","-4","-2","0","0"],["-4","-8","-2","-4","0","0"],["-4","-2","0","0","0","0"],["-2","-4","0","0","0","0"],["0","0","0","0","2","1"],["0","0","0","0","1","2"]]},"dc6a360e-3c95-49e5-8ebb-57e7e09209e6":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","0","12","0","12","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","4","0","2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","0","10","0","7","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","2","0","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","0","7","0","6","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","0","6","0","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","-2","-2","-2","-2","2","2","-1","-2","-2","1","2","2","-2","-2"],["0","0","0","0","0","0","1","4","0","-2","-2","-2","2","2","-2","-1","-1","-1","2","1","0","-1"],["0","0","0","0","0","0","-2","0","4","2","0","1","-1","-2","1","2","0","-2","-1","0","2","1"],["0","0","0","0","0","0","-2","-2","2","4","2","1","-2","-2","1","2","0","0","-2","0","2","2"],["0","0","0","0","0","0","-2","-2","0","2","4","2","-2","-2","1","2","2","1","-1","-2","0","2"],["0","0","0","0","0","0","-2","-2","1","1","2","4","-1","-2","2","2","2","-1","-2","-1","1","2"],["0","0","0","0","0","0","2","2","-1","-2","-2","-1","4","1","-2","-2","-2","-1","1","1","0","-2"],["0","0","0","0","0","0","2","2","-2","-2","-2","-2","1","4","-1","-2","-1","0","2","2","-1","-1"],["0","0","0","0","0","0","-1","-2","1","1","1","2","-2","-1","4","2","2","-1","-2","0","1","2"],["0","0","0","0","0","0","-2","-1","2","2","2","2","-2","-2","2","4","1","-1","-1","0","1","2"],["0","0","0","0","0","0","-2","-1","0","0","2","2","-2","-1","2","1","4","0","-1","-2","0","2"],["0","0","0","0","0","0","1","-1","-2","0","1","-1","-1","0","-1","-1","0","4","1","-1","-2","-1"],["0","0","0","0","0","0","2","2","-1","-2","-1","-2","1","2","-2","-1","-1","1","4","1","-2","-2"],["0","0","0","0","0","0","2","1","0","0","-2","-1","1","2","0","0","-2","-1","1","4","0","0"],["0","0","0","0","0","0","-2","0","2","2","0","1","0","-1","1","1","0","-2","-2","0","4","1"],["0","0","0","0","0","0","-2","-1","1","2","2","2","-2","-1","2","2","2","-1","-2","0","1","4"]]},"1643aad4-5b65-4f71-8625-be3ac50243f9":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["24","0","12","0","12","12"],["0","4","0","2","0","0"],["12","0","10","0","7","6"],["0","2","0","4","0","0"],["12","0","7","0","6","6"],["12","0","6","0","6","0"]]},"85a0128c-ddd7-4aa4-8b68-cda703b2bfbc":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-2","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["1","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","8","-4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","-4","8","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","-2","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","-2","-2","-2","-2","2","2","-1","-2","-2","1","2","2","-2","-2"],["0","0","0","0","0","0","1","4","0","-2","-2","-2","2","2","-2","-1","-1","-1","2","1","0","-1"],["0","0","0","0","0","0","-2","0","4","2","0","1","-1","-2","1","2","0","-2","-1","0","2","1"],["0","0","0","0","0","0","-2","-2","2","4","2","1","-2","-2","1","2","0","0","-2","0","2","2"],["0","0","0","0","0","0","-2","-2","0","2","4","2","-2","-2","1","2","2","1","-1","-2","0","2"],["0","0","0","0","0","0","-2","-2","1","1","2","4","-1","-2","2","2","2","-1","-2","-1","1","2"],["0","0","0","0","0","0","2","2","-1","-2","-2","-1","4","1","-2","-2","-2","-1","1","1","0","-2"],["0","0","0","0","0","0","2","2","-2","-2","-2","-2","1","4","-1","-2","-1","0","2","2","-1","-1"],["0","0","0","0","0","0","-1","-2","1","1","1","2","-2","-1","4","2","2","-1","-2","0","1","2"],["0","0","0","0","0","0","-2","-1","2","2","2","2","-2","-2","2","4","1","-1","-1","0","1","2"],["0","0","0","0","0","0","-2","-1","0","0","2","2","-2","-1","2","1","4","0","-1","-2","0","2"],["0","0","0","0","0","0","1","-1","-2","0","1","-1","-1","0","-1","-1","0","4","1","-1","-2","-1"],["0","0","0","0","0","0","2","2","-1","-2","-1","-2","1","2","-2","-1","-1","1","4","1","-2","-2"],["0","0","0","0","0","0","2","1","0","0","-2","-1","1","2","0","0","-2","-1","1","4","0","0"],["0","0","0","0","0","0","-2","0","2","2","0","1","0","-1","1","1","0","-2","-2","0","4","1"],["0","0","0","0","0","0","-2","-1","1","2","2","2","-2","-1","2","2","2","-1","-2","0","1","4"]]},"c0364e41-db6c-4a87-a965-657816c8b8dc":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["-2","1","0","0","0","0"],["1","-2","0","0","0","0"],["0","0","8","-4","0","0"],["0","0","-4","8","0","0"],["0","0","0","0","4","-2"],["0","0","0","0","-2","4"]]},"88799313-7bd6-4c4c-a7a9-bf2cf1421b76":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-6","-3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-3","-2","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","24","12","16","8","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","12","8","8","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","16","8","12","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","8","4","6","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","1","-2","-2","-2","-2","2","2","-1","-2","-2","1","2","2","-2","-2"],["0","0","0","0","0","0","1","4","0","-2","-2","-2","2","2","-2","-1","-1","-1","2","1","0","-1"],["0","0","0","0","0","0","-2","0","4","2","0","1","-1","-2","1","2","0","-2","-1","0","2","1"],["0","0","0","0","0","0","-2","-2","2","4","2","1","-2","-2","1","2","0","0","-2","0","2","2"],["0","0","0","0","0","0","-2","-2","0","2","4","2","-2","-2","1","2","2","1","-1","-2","0","2"],["0","0","0","0","0","0","-2","-2","1","1","2","4","-1","-2","2","2","2","-1","-2","-1","1","2"],["0","0","0","0","0","0","2","2","-1","-2","-2","-1","4","1","-2","-2","-2","-1","1","1","0","-2"],["0","0","0","0","0","0","2","2","-2","-2","-2","-2","1","4","-1","-2","-1","0","2","2","-1","-1"],["0","0","0","0","0","0","-1","-2","1","1","1","2","-2","-1","4","2","2","-1","-2","0","1","2"],["0","0","0","0","0","0","-2","-1","2","2","2","2","-2","-2","2","4","1","-1","-1","0","1","2"],["0","0","0","0","0","0","-2","-1","0","0","2","2","-2","-1","2","1","4","0","-1","-2","0","2"],["0","0","0","0","0","0","1","-1","-2","0","1","-1","-1","0","-1","-1","0","4","1","-1","-2","-1"],["0","0","0","0","0","0","2","2","-1","-2","-1","-2","1","2","-2","-1","-1","1","4","1","-2","-2"],["0","0","0","0","0","0","2","1","0","0","-2","-1","1","2","0","0","-2","-1","1","4","0","0"],["0","0","0","0","0","0","-2","0","2","2","0","1","0","-1","1","1","0","-2","-2","0","4","1"],["0","0","0","0","0","0","-2","-1","1","2","2","2","-2","-1","2","2","2","-1","-2","0","1","4"]]},"00e14838-3f59-4db1-b713-c48bd4df8f4c":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["-6","-3","0","0","0","0"],["-3","-2","0","0","0","0"],["0","0","24","12","16","8"],["0","0","12","8","8","4"],["0","0","16","8","12","6"],["0","0","8","4","6","4"]]},"dd6db86c-44f5-4eb2-b6a8-77c2fce5d1a6":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["184","210","105","0","197","105","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["210","240","120","0","225","120","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["105","120","160","40","130","80","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","40","18","7","9","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["197","225","130","7","214","116","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["105","120","80","9","116","62","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","-2","0","1","2","0","2","2","-2","-1","0","-2","-2","-1","-2","-2"],["0","0","0","0","0","0","-2","4","1","-1","0","1","-2","-2","0","-1","-1","2","2","-1","0","0"],["0","0","0","0","0","0","0","1","4","1","0","2","-1","-1","1","1","1","-1","1","1","-1","-1"],["0","0","0","0","0","0","1","-1","1","4","1","2","1","-1","1","1","-1","0","-2","-1","-2","1"],["0","0","0","0","0","0","2","0","0","1","4","1","2","1","-2","0","-2","-1","-2","-2","-1","-1"],["0","0","0","0","0","0","0","1","2","2","1","4","0","-2","0","0","0","0","0","-1","-2","0"],["0","0","0","0","0","0","2","-2","-1","1","2","0","4","2","-2","1","0","-1","-2","0","-1","-1"],["0","0","0","0","0","0","2","-2","-1","-1","1","-2","2","4","-2","0","0","-2","-1","1","0","-2"],["0","0","0","0","0","0","-2","0","1","1","-2","0","-2","-2","4","1","0","1","1","1","1","2"],["0","0","0","0","0","0","-1","-1","1","1","0","0","1","0","1","4","0","-1","0","1","1","1"],["0","0","0","0","0","0","0","-1","1","-1","-2","0","0","0","0","0","4","-1","1","2","0","-1"],["0","0","0","0","0","0","-2","2","-1","0","-1","0","-1","-2","1","-1","-1","4","1","-1","0","1"],["0","0","0","0","0","0","-2","2","1","-2","-2","0","-2","-1","1","0","1","1","4","1","1","0"],["0","0","0","0","0","0","-1","-1","1","-1","-2","-1","0","1","1","1","2","-1","1","4","1","0"],["0","0","0","0","0","0","-2","0","-1","-2","-1","-2","-1","0","1","1","0","0","1","1","4","1"],["0","0","0","0","0","0","-2","0","-1","1","-1","0","-1","-2","2","1","-1","1","0","0","1","4"]]},"a43b6a3f-9bf7-4e64-aaa4-616d9cc4d1ea":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["184","210","105","0","197","105"],["210","240","120","0","225","120"],["105","120","160","40","130","80"],["0","0","40","18","7","9"],["197","225","130","7","214","116"],["105","120","80","9","116","62"]]},"759fef07-3dfb-4018-8e67-70f40ba3940d":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["-150","-75","-30","-15","-100","-100","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-75","-50","-15","-10","-50","-50","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-30","-15","0","0","-20","-20","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-15","-10","0","0","-10","-10","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-100","-50","-20","-10","-66","-67","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["-100","-50","-20","-10","-67","-66","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","4","-2","0","1","2","0","2","2","-2","-1","0","-2","-2","-1","-2","-2"],["0","0","0","0","0","0","-2","4","1","-1","0","1","-2","-2","0","-1","-1","2","2","-1","0","0"],["0","0","0","0","0","0","0","1","4","1","0","2","-1","-1","1","1","1","-1","1","1","-1","-1"],["0","0","0","0","0","0","1","-1","1","4","1","2","1","-1","1","1","-1","0","-2","-1","-2","1"],["0","0","0","0","0","0","2","0","0","1","4","1","2","1","-2","0","-2","-1","-2","-2","-1","-1"],["0","0","0","0","0","0","0","1","2","2","1","4","0","-2","0","0","0","0","0","-1","-2","0"],["0","0","0","0","0","0","2","-2","-1","1","2","0","4","2","-2","1","0","-1","-2","0","-1","-1"],["0","0","0","0","0","0","2","-2","-1","-1","1","-2","2","4","-2","0","0","-2","-1","1","0","-2"],["0","0","0","0","0","0","-2","0","1","1","-2","0","-2","-2","4","1","0","1","1","1","1","2"],["0","0","0","0","0","0","-1","-1","1","1","0","0","1","0","1","4","0","-1","0","1","1","1"],["0","0","0","0","0","0","0","-1","1","-1","-2","0","0","0","0","0","4","-1","1","2","0","-1"],["0","0","0","0","0","0","-2","2","-1","0","-1","0","-1","-2","1","-1","-1","4","1","-1","0","1"],["0","0","0","0","0","0","-2","2","1","-2","-2","0","-2","-1","1","0","1","1","4","1","1","0"],["0","0","0","0","0","0","-1","-1","1","-1","-2","-1","0","1","1","1","2","-1","1","4","1","0"],["0","0","0","0","0","0","-2","0","-1","-2","-1","-2","-1","0","1","1","0","0","1","1","4","1"],["0","0","0","0","0","0","-2","0","-1","1","-1","0","-1","-2","2","1","-1","1","0","0","1","4"]]},"5fcf2495-d149-4f19-89ca-42420aa4d318":{"_type":{"name":"Hecke.QuadSpace","params":"732b88c4-5d76-48dc-bf84-8db62a797ff4"},"data":[["-150","-75","-30","-15","-100","-100"],["-75","-50","-15","-10","-50","-50"],["-30","-15","0","0","-20","-20"],["-15","-10","0","0","-10","-10"],["-100","-50","-20","-10","-66","-67"],["-100","-50","-20","-10","-67","-66"]]},"e3a40671-2fb0-4c41-a83c-6b9d5d73b853":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["24","0","12","12","0","12","12","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","64","32","56","48","20","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","32","26","34","26","19","7","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","56","34","56","42","24","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","48","26","42","38","17","1","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","20","19","24","17","14","7","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","0","7","6","1","7","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","4","-2","-2","2","1","-1","1","1","2","-2","-2","-2","0","-2","2"],["0","0","0","0","0","0","0","-2","4","2","-2","0","0","-1","1","0","2","2","1","1","0","-2"],["0","0","0","0","0","0","0","-2","2","4","0","0","0","-2","0","-1","2","2","0","-1","2","-1"],["0","0","0","0","0","0","0","2","-2","0","4","0","0","-1","-1","1","0","-2","-1","-2","0","1"],["0","0","0","0","0","0","0","1","0","0","0","4","1","0","1","1","1","-1","-2","-1","1","2"],["0","0","0","0","0","0","0","-1","0","0","0","1","4","1","-2","1","0","0","-1","-2","1","0"],["0","0","0","0","0","0","0","1","-1","-2","-1","0","1","4","0","0","-2","-1","0","0","-1","1"],["0","0","0","0","0","0","0","1","1","0","-1","1","-2","0","4","1","0","1","-1","2","-1","0"],["0","0","0","0","0","0","0","2","0","-1","1","1","1","0","1","4","-1","0","-2","0","-2","0"],["0","0","0","0","0","0","0","-2","2","2","0","1","0","-2","0","-1","4","0","1","-1","2","-1"],["0","0","0","0","0","0","0","-2","2","2","-2","-1","0","-1","1","0","0","4","0","1","0","-2"],["0","0","0","0","0","0","0","-2","1","0","-1","-2","-1","0","-1","-2","1","0","4","1","0","-1"],["0","0","0","0","0","0","0","0","1","-1","-2","-1","-2","0","2","0","-1","1","1","4","-2","-1"],["0","0","0","0","0","0","0","-2","0","2","0","1","1","-1","-1","-2","2","0","0","-2","4","0"],["0","0","0","0","0","0","0","2","-2","-1","1","2","0","1","0","0","-1","-2","-1","-1","0","4"]]},"ec2f718c-c46c-4a6a-8969-8731c6737098":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"15"}},"4db423fd-5a1b-4319-9fe8-9dbe2929457e":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"22","nrows":"7"}},"d1e47f48-e9b9-4c9b-a289-caa97fc94e60":{"_type":{"name":"Hecke.QuadSpace","params":"f739b79c-8de3-47d2-9939-91bac39477ef"},"data":[["24","0","12","12","0","12","12"],["0","64","32","56","48","20","0"],["12","32","26","34","26","19","7"],["12","56","34","56","42","24","6"],["0","48","26","42","38","17","1"],["12","20","19","24","17","14","7"],["12","0","7","6","1","7","6"]]},"f739b79c-8de3-47d2-9939-91bac39477ef":{"_type":{"name":"MatSpace","params":{"_type":"QQField"}},"data":{"ncols":"7","nrows":"7"}},"053f69ea-ded5-417d-8245-a2c647ed7400":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["8","12","4","0","6","6","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["12","24","6","0","12","12","6","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4","6","18","0","3","3","16","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","12","3","0","22","20","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["6","12","3","0","20","18","3","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["4","6","16","0","3","3","14","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","4","-2","-2","2","1","-1","1","1","2","-2","-2","-2","0","-2","2"],["0","0","0","0","0","0","0","-2","4","2","-2","0","0","-1","1","0","2","2","1","1","0","-2"],["0","0","0","0","0","0","0","-2","2","4","0","0","0","-2","0","-1","2","2","0","-1","2","-1"],["0","0","0","0","0","0","0","2","-2","0","4","0","0","-1","-1","1","0","-2","-1","-2","0","1"],["0","0","0","0","0","0","0","1","0","0","0","4","1","0","1","1","1","-1","-2","-1","1","2"],["0","0","0","0","0","0","0","-1","0","0","0","1","4","1","-2","1","0","0","-1","-2","1","0"],["0","0","0","0","0","0","0","1","-1","-2","-1","0","1","4","0","0","-2","-1","0","0","-1","1"],["0","0","0","0","0","0","0","1","1","0","-1","1","-2","0","4","1","0","1","-1","2","-1","0"],["0","0","0","0","0","0","0","2","0","-1","1","1","1","0","1","4","-1","0","-2","0","-2","0"],["0","0","0","0","0","0","0","-2","2","2","0","1","0","-2","0","-1","4","0","1","-1","2","-1"],["0","0","0","0","0","0","0","-2","2","2","-2","-1","0","-1","1","0","0","4","0","1","0","-2"],["0","0","0","0","0","0","0","-2","1","0","-1","-2","-1","0","-1","-2","1","0","4","1","0","-1"],["0","0","0","0","0","0","0","0","1","-1","-2","-1","-2","0","2","0","-1","1","1","4","-2","-1"],["0","0","0","0","0","0","0","-2","0","2","0","1","1","-1","-1","-2","2","0","0","-2","4","0"],["0","0","0","0","0","0","0","2","-2","-1","1","2","0","1","0","0","-1","-2","-1","-1","0","4"]]},"aa3dec04-63e3-414b-bc2a-de5f04361739":{"_type":{"name":"Hecke.QuadSpace","params":"f739b79c-8de3-47d2-9939-91bac39477ef"},"data":[["8","12","4","0","6","6","4"],["12","24","6","0","12","12","6"],["4","6","18","0","3","3","16"],["0","0","0","4","0","0","0"],["6","12","3","0","22","20","3"],["6","12","3","0","20","18","3"],["4","6","16","0","3","3","14"]]},"de93e5e1-9c02-4974-a9c6-b3d96bf95325":{"_type":{"name":"Hecke.QuadSpace","params":"f0066a25-f02b-450d-893a-c11b910b7c2c"},"data":[["256","80","120","100","0","128","60","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["80","26","38","32","0","40","19","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["120","38","58","48","0","60","29","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["100","32","48","104","0","112","24","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","4","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["128","40","60","112","0","124","30","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["60","19","29","24","0","30","14","0","0","0","0","0","0","0","0","0","0","0","0","0","0","0"],["0","0","0","0","0","0","0","4","-2","-2","2","1","-1","1","1","2","-2","-2","-2","0","-2","2"],["0","0","0","0","0","0","0","-2","4","2","-2","0","0","-1","1","0","2","2","1","1","0","-2"],["0","0","0","0","0","0","0","-2","2","4","0","0","0","-2","0","-1","2","2","0","-1","2","-1"],["0","0","0","0","0","0","0","2","-2","0","4","0","0","-1","-1","1","0","-2","-1","-2","0","1"],["0","0","0","0","0","0","0","1","0","0","0","4","1","0","1","1","1","-1","-2","-1","1","2"],["0","0","0","0","0","0","0","-1","0","0","0","1","4","1","-2","1","0","0","-1","-2","1","0"],["0","0","0","0","0","0","0","1","-1","-2","-1","0","1","4","0","0","-2","-1","0","0","-1","1"],["0","0","0","0","0","0","0","1","1","0","-1","1","-2","0","4","1","0","1","-1","2","-1","0"],["0","0","0","0","0","0","0","2","0","-1","1","1","1","0","1","4","-1","0","-2","0","-2","0"],["0","0","0","0","0","0","0","-2","2","2","0","1","0","-2","0","-1","4","0","1","-1","2","-1"],["0","0","0","0","0","0","0","-2","2","2","-2","-1","0","-1","1","0","0","4","0","1","0","-2"],["0","0","0","0","0","0","0","-2","1","0","-1","-2","-1","0","-1","-2","1","0","4","1","0","-1"],["0","0","0","0","0","0","0","0","1","-1","-2","-1","-2","0","2","0","-1","1","1","4","-2","-1"],["0","0","0","0","0","0","0","-2","0","2","0","1","1","-1","-1","-2","2","0","0","-2","4","0"],["0","0","0","0","0","0","0","2","-2","-1","1","2","0","1","0","0","-1","-2","-1","-1","0","4"]]},"8009969d-1e89-4faf-9046-7dfb2c106803":{"_type":{"name":"Hecke.QuadSpace","params":"f739b79c-8de3-47d2-9939-91bac39477ef"},"data":[["256","80","120","100","0","128","60"],["80","26","38","32","0","40","19"],["120","38","58","48","0","60","29"],["100","32","48","104","0","112","24"],["0","0","0","0","4","0","0"],["128","40","60","112","0","124","30"],["60","19","29","24","0","30","14"]]}}}
